Towards a volumetric census of close white dwarf binaries I.Reference samples

Close white dwarf binaries play an important role across a range of astrophysics, including thermonuclear supernovae, the Galactic low-frequency gravitational wave signal, and the chemical evolution of the Galaxy. Progress in developing a detailed understanding of the complex, multi-threaded evolutionary pathways of these systems is limited by the lack of statistically sound observational constraints on the relative fractions of various sub-populations, and their physical properties. The available samples are small, heterogeneous, and subject to a multitude of observational biases. Our overarching goal is to establish a volume-limited sample of all types of white dwarf binaries that is representative of the underlying population as well as sufficiently large to serve as a benchmark for future binary population models. In this first paper, we provide an overview of the project, and assemble reference samples within a distance limit of 300\,pc of known white dwarf binaries spanning the most common sub-classes: post-common envelope binaries containing a white dwarf plus a main sequence star, cataclysmic variables and double-degenerate binaries. We carefully vet the members of these "Gold" Samples, which span most of the evolutionary parameter space of close white dwarf binary evolution. We also explore the differences between magnitude and volume limited close white dwarf binary samples, and discuss how these systems evolve in their observational properties across the Gaia Hertzsprung-Russell diagram.

==> anc/CV_appendix.csv <==
name,source_id,references,ra,dec,cv_type,porb,parallax,parallax_error,pmra,pmdec,phot_g_mean_mag,phot_g_mean_mag_error,phot_bp_mean_mag,phot_bp_mean_mag_error,phot_rp_mean_mag,phot_rp_mean_mag_error,l,b,ruwe,r_est,r_est_error,galex_coverage,objid,fuv_mag,fuv_magerr,nuv_mag,nuv_magerr
1RXS J203242.4+104937,1754525270341133312,Unpublished Liverpool Telescope spectrum,308.1768765539451,10.82629302055095,CV,,3.335607257529219,0.1206221270610544,6.177911710101058,-6.55660893186587,17.4483757019043,0.011278054324329828,17.60464286804199,0.038107135079176256,16.9355297088623,0.03339333321290754,54.93030801007473,-16.74814705776195,1.097654104232788,297.86119541741,11.18958236834402,0,,,,,
AM CVn,1519860699806445184,Prototype star - true by definition,188.7277640315284,37.6289759106036,AM CVn,0.28575888,3.351186991453285,0.04519238514055405,30.93548483879433,12.41969440122518,14.08056449890137,0.002139337883453074,13.9014720916748,0.00854693899019875,14.23653030395508,0.006747002900263143,140.2335253228696,78.93817550732462,1.055541753768921,295.908408360283,4.040463756174006,1,3056890952350178182,13.5017776,0.00264942413,13.83483,0.00161741441
UX UMa,1559987685901122304,1998ApJ...499..414K,204.1703475165842,51.91380267248419,Novalike,,3.360235206435825,0.02337208078339793,-41.74907711563081,17.12963778511545,12.97495937347412,0.01265181054484999,13.00229549407959,0.04310834020667106,12.73840045928955,0.035390645188338565,107.0308793585978,63.79508915108029,0.9254794716835022,295.069859747554,2.06430292520497,1,3057524271047778381,14.1895723,0.00434996,14.4688969,0.00304520084
KIS J192703.08+421131.7,2101752244981853440,Spectrum in Fig 2 of  2013MNRAS.428.2207S. Likely to be short period from  position in HR and no transients in LC,291.7629146671773,42.19219510499961,CV,,3.373126336374391,0.3077226412652696,48.77578074548346,64.66024046519041,19.21538162231445,0.008975900473727441,19.21455764770508,0.04559261552061901,19.02573204040527,0.05769726124428098,74.53840178031993,11.78234064320359,0.9539493918418884,298.245368832936,31.649965015579994,1,3728736537585647912,,,19.9419518,0.147035331
V1239 Her,1313538545446290688,"2013PASJ...65...23K,2013IBVS.6052....1K",255.5552997788233,32.4982986586711,SU UMa,2.401972968,3.399732921298324,0.1259354906904022,20.66305994792822,-18.29692801952714,17.91329193115234,0.02491145519548415,18.27253723144531,0.10075349097043601,17.12252426147461,0.058483561073133926,54.86372473057533,36.10804774077224,1.06160831451416,292.275646462523,11.257247011074014,1,2467763826094772716,19.0172024,0.0358102247,18.9890785,0.0146885756
V0844 Her,1332378466733219456,2016MNRAS.456.4441C,246.257310158423,39.15731676019436,SU UMa,1.311432,3.40583869685321,0.09728190051118292,5.27239174834829,-1.319005607538284,17.48914909362793,0.01609575482163005,17.52759742736816,0.04090889919101399,17.131103515625,0.04629264961595616,62.36001681499984,44.37997941181924,1.085654258728027,291.488492356695,8.571522198860976,1,6371267641087101149,18.2344818,0.06972085,17.9613457,0.0399644375
ASASSN-14cv,1368447331503747968,2015PASJ...67..105K,265.952597421828,52.06273665784162,WZ Sge,1.43808,3.433540395785175,0.2113094433444673,28.56458153573739,6.024399480184126,19.00424575805664,0.015534221917624342,19.01473617553711,0.07387074673670707,18.8360595703125,0.07094222103440447,79.4564581393653,31.2485554790346,0.9277324676513672,290.451496569749,19.494261209957983,1,6371162065422257580,20.4644337,0.181020752,19.8833447,0.07644781
V1129 Cen,6132314520950881664,"2017NewA...57...51B,",189.7828724967476,-45.56233667335045,U Gem,21.4326,3.439448305611424,0.05755395167220809,-3.765322278776348,-17.02977200990248,9.540791511535645,0.010304559166219652,9.806671142578125,0.027603975483721965,9.239398956298828,0.024314713384706917,300.6768682522732,17.25552236645338,0.9938795566558838,288.447774413967,4.9060390727609615,1,3187987922753165438,16.06897,0.00600172533,13.4315929,0.001220067
V0453 Nor,5984221987022142464,2005IAUC.8540....3M,240.1976891782174,-48.76811606435437,SU UMa,1.5211200000000002,3.465345688489473,0.05536865174646062,-9.020766544344308,-10.97091782340587,16.08151245117188,0.0005573268095101946,17.2747974395752,0.004571536921893768,14.99576091766357,0.0014966673897787504,331.9712668556181,3.129788263224342,0.9638238549232483,286.305326207474,4.6464430930579965,1,6387100608524977387,,,20.8401985,0.245310485
LS Peg,1768858645653683200,2002AAS...201.3304H,327.9914926934749,14.11473347559627,Novalike,4.1945760000000005,3.480411255103084,0.04171164615479395,19.75238654206703,-14.65941220534861,12.31336307525635,0.03601574738002263,12.17956638336182,0.09023501570500408,12.05208015441895,0.09513032300017257,70.71878911644468,-30.03464044347867,1.08851432800293,285.009904712533,3.4545791803150223,1,3080147822300896144,13.0274944,0.0005123109,12.5422077,0.000287958857
KIS J192651.94+503301.7,2130112326354193024,"2013MNRAS.428.2207S "" systems have low accretion rates and possibly lie close to the orbital period minimum (Gänsicke et al. 2009). Position in HR diagram - WZ Sge or SU UMa?",291.7164052036385,50.55038489205986,CV,,3.499060432302431,0.2976297819652307,7.922265420733701,-21.83341563740141,19.15768814086914,0.004108059860352012,19.09750366210938,0.05258947877488301,19.02445411682129,0.03814497504195851,82.30678728325312,15.36902401831226,1.103962779045105,286.868783014385,28.069618307194048,1,6454962424315389387,,,19.9886456,0.0882235
EQ Cet,5041907811522399488,2020AdSpR..66.1226B,22.21912389566712,-23.66236255539124,Magnetic,1.54692,3.51072290866828,0.1090605974586245,40.11653279364121,-35.10069345768558,17.3411865234375,0.026418969426984715,17.41057586669922,0.10852035173159351,16.78433799743652,0.07662538582570351,192.7020430504653,-80.86559521301245,0.9879305958747864,282.839766867042,9.068767902261015,1,6380626708758791516,19.2685814,0.11233703,19.0445137,0.0609463044
ASASSN-14jv,2104562321825510400,2015PASJ...67..108K,283.3699486547376,42.06183040979044,WZ Sge,1.3060800000000001,3.515846957888412,0.1845306757257544,-16.07642749972079,-36.81297901348971,18.69744682312012,0.017894895164447408,18.65394020080566,0.07087441018825741,18.51273155212402,0.06391541896111318,71.84183848469094,17.43306630074369,1.054091095924377,283.391934170528,16.048684188429036,1,3153894266400415275,19.5739632,0.0215383787,19.3830452,0.0131995473
V0342 Cam,550106214500410112,2015PASJ...67..105K,65.88707278852948,74.8806000875379,SU UMa,1.8074400000000002,3.524539361741641,0.1098338478157944,15.88192519714136,7.901247074821635,17.64702415466309,0.01388913258608345,17.83746719360352,0.04246844426311372,16.9875431060791,0.04917210775849896,135.552210071521,17.49277148241498,1.214023113250732,281.837824143933,9.072675599625995,1,6372604633267832805,17.8839455,0.0501049422,17.675354,0.0297204033
V0393 Pav,6447773336193467520,1996A&A...313..833T,299.2982031589952,-57.63968942858024,Magnetic,1.6470000000000002,3.532330218784009,0.2164929448373358,8.941990217673855,-29.07894688722199,18.74110412597656,0.023908126566909087,18.95410346984863,0.08154195453900676,18.17148399353027,0.0708995227846544,339.8733967681461,-31.33048408238605,1.03892970085144,282.664719418681,18.93288537360303,1,6383863614082647268,20.236311,0.156651512,19.625845,0.0746457949
DT Oct,6347097928386163072,2015PASJ...67..105K,280.2183082289902,-83.71960301444905,SU UMa,1.7449679999999999,3.550335586148543,0.04443859355506628,-0.9281713839005032,-36.85988228043431,16.22258377075195,0.02291180470458823,16.46480178833008,0.06317507866694481,15.69768142700195,0.06822203860657454,309.9557726310949,-26.6642029946785,1.324116110801697,279.452858862482,3.54027497141999,0,,,,,
DH Aql,4200218019655998720,2009PASJ...61S.395K,291.5450718336802,-10.25845641029992,SU UMa,1.92,3.552478918096295,0.1939502876656205,-1.104632565545373,-16.69810298056311,17.96624374389648,0.008940326304134992,18.28001022338867,0.0454282157432025,17.42831039428711,0.04836218177889377,27.60265656737878,-12.32497412365071,1.072697043418884,280.720977294401,16.59989780539098,1,6379571127130260339,19.5415287,0.146655649,19.3315182,0.0957488
RZ Leo,3799290858445023488,VSX says UGWZ but all refs say UGSU. 2009PASJ...61S.395K    2009MNRAS.397.2170G,174.3424327056495,1.816347045175079,WZ Sge,1.8249119999999999,3.555255544428108,0.2513469789766152,-66.21475115003001,14.93684631019527,18.24058151245117,0.012104410862321611,18.40888786315918,0.03815288849386835,17.61745071411133,0.03207805957117311,264.7714274171115,59.08623526865379,1.036531209945679,280.828624083272,21.883707002849974,1,2426703663867111805,19.0806141,0.0330178,18.9477577,0.0188181456
GZ Cet,2465053942183130240,2017PASJ...69...75K,24.25433220451558,-9.20989594833494,SU UMa,1.328232,3.571472919082483,0.2252723396005908,-28.516972959277,-58.46587094137445,18.36543655395508,0.013918648219704389,18.63640403747559,0.09830891374836502,17.69935417175293,0.04717531207071118,156.0647415268677,-69.09597752744703,1.033856511116028,279.05160540566,19.188667720897,0,,,,,
TU Men,4625018043590839424,2009PASJ...61S.395K,70.41976600362139,-76.61264792652445,SU UMa,2.8128,3.597945137037176,0.06468068167822215,8.43147772602494,26.31812805301175,17.08064079284668,0.012550355960604295,17.45240211486816,0.05326223130895544,16.26651191711426,0.03762544842291461,289.3557077004181,-33.65062723975944,1.071221351623535,275.848228085735,5.048576393848009,1,6385763583060345703,17.4307919,0.0381304957,17.5586033,0.021611724
PNV J05580574-0011155,3218565547214437632,vsnet-alert #21627. LT observation,89.52453848556294,-0.1877121775847714,WZ Sge,,3.602028748053357,0.2047617783452312,-12.888454874823,13.780334431125,17.84059906005859,0.0032417922260495227,17.7995719909668,0.029141974293211755,17.72384834289551,0.027346523406149906,206.9328921980157,-11.9326919907343,0.9943499565124512,276.865704857345,17.081718763929985,0,,,,,
RU Peg,2727974767550030080,1975JBAA...85..271H,333.5106043830683,12.70314743784052,U Gem,8.9904,3.616349887944014,0.0445242337607999,-5.35786647341957,3.567476219627746,12.27333927154541,0.014641210595176382,12.62909030914307,0.0650522562080368,11.69824409484863,0.03971377905348173,74.03817618822755,-34.82770821161765,1.095571994781494,274.383509381119,3.4187928634250397,1,6376228619298013308,14.9692068,0.0130110215,14.6614122,0.006130846
HP Lib,6265476408553544320,1994MNRAS.271..910O,233.9710041519686,-14.22011493243425,AM CVn,0.30631200000000003,3.622483996868768,0.05249627280914548,-28.77518553553258,-12.63648363548898,13.61781978607178,0.0012629326743445223,13.49039173126221,0.0064003712231885,13.69077587127686,0.0033914878782062372,352.0558796986732,32.54673269163852,1.054601550102234,273.963559566696,4.027697239382974,1,6382984056320033689,13.6145763,0.009507265,13.6238813,0.00683668954
ASASSN-15oq,5057652062118956672,vsnet-alert #19045,47.87887711319895,-31.88083175730933,Magnetic,1.4095199999999999,3.646715891059322,0.1179087588307742,5.428471926785484,-28.36506224501922,16.32701301574707,0.022461704781193005,16.19908332824707,0.0699196171578984,16.10023498535156,0.06874961314690167,230.3582312374512,-59.28767203667758,1.113381624221802,272.404936410836,9.10650739110099,1,6385165515306832626,16.7650871,0.0293166563,16.6628284,0.01726987
BS Tri,107522105369340800,2020AdSpR..66.1226B,32.37423309638859,28.54133197120298,Magnetic,1.6044,3.667480387950754,0.1348218720812578,5.270206345754485,-22.77043742727188,17.96518325805664,0.03010538201925787,18.11790657043457,0.0733947599752273,17.40912055969238,0.09287737630770125,143.0114324102578,-31.26872999807461,1.010939717292786,271.011722642019,10.355406694484998,1,6373132455757481100,18.9467754,0.08493878,18.7225933,0.0527739152
BY Cam,283187642167998720,2010MNRAS.401.2207S,85.70299219918464,60.85870583481125,Magnetic,3.3540719999999995,3.670910362062969,0.03117414029411001,-39.20745293993082,-2.250592847252044,14.99492740631104,0.02936489041198756,15.34274196624756,0.08437381972414086,14.4172420501709,0.08539965120303457,151.8332963023399,15.68941934089041,1.063758015632629,270.307491081754,2.3142585730880114,1,6374258334189486405,15.6805811,0.0183549188,15.6498508,0.0090176
CRTS CSS100615 J215815+094709,2725645692684615168,2010PASJ...62.1525K,329.5638174460574,9.785788021072918,SU UMa,1.8624,3.700379945296883,0.160267189930009,8.676586862546873,-47.69830331120951,17.48768043518066,0.019292825331002017,17.44888114929199,0.07101620654959782,17.15765571594238,0.061430003836564925,68.2224077313349,-34.11316142492903,0.9616218209266663,268.912822344356,12.209222860946966,1,6376369435169523464,17.8781261,0.0487226769,17.7613144,0.0351790041
CTCV J2118-3412,6782793537041886464,2010MNRAS.405..621A,319.5178528653458,-34.22873398757007,U Gem,1.7999999999999998,3.720227080603007,0.06277037727793147,-11.00887844812753,-29.83837912878791,15.59102630615234,0.011338636808445372,15.63529968261719,0.03956306584996941,15.16287994384766,0.03392051670906806,10.37340913168289,-44.09245863510363,1.153444766998291,266.849792342376,4.580143146083969,1,6384356250052725346,16.4540062,0.023653185,15.984726,0.00984729
MASTER OT J064725.70+491543.9,990916128476988928,2016AJ....152..226T,101.8569148375349,49.26165481744802,SU UMa,1.5729600000000001,3.72662244652369,0.1534667829037305,-27.01871342559633,-21.41632527921205,17.37225341796875,0.01950041180632006,17.48451805114746,0.06080403514347519,16.92399787902832,0.07319048369198969,166.7688766121413,19.59293035063667,1.051554560661316,266.943600626189,11.493335537500002,1,6373660176241659842,18.31799,0.04808286,18.2487679,0.0314740166
IR Gem,3386289728137230976,2009PASJ...61S.395K,101.8947650624097,28.10609782158168,SU UMa,1.6416,3.757862604231616,0.08182660728273462,52.02142256061514,-24.72825881374951,15.96302223205566,0.032124634675980444,16.05813217163086,0.09819478542684396,15.51958179473877,0.09452346137656774,187.1478081677911,11.63048987080483,1.287848472595215,264.272248245227,5.885242268861987,1,6405669119021029166,16.8049774,0.020030655,16.3950462,0.009792652
OGLE BLG-DN-0254,4040721003309923840,2003A&A...404..301R,268.5674809562454,-35.44434377602241,SU UMa,1.72633992,3.7589499221428,0.1646710839490149,14.39818911552168,-35.67469603086123,18.09162521362305,0.016158337508828703,17.98611640930176,0.03291934639191208,17.22553825378418,0.05141485735090889,355.3387656699276,-4.901366997818303,0.9683427214622498,264.940948944802,12.192046004468011,0,,,,,
1SWASP J162117.36+441254.2,1382549392763335936,2016ATel.9141....1T,245.3223556054024,44.21496799716456,U Gem,4.988452799999999,3.764260497099562,0.02595595893615103,6.601902934502338,-15.50720908878584,15.0348596572876,0.011600831968845423,15.60767650604248,0.039637095402668125,14.28458213806152,0.026885776966439096,69.49489237734274,44.9610396452257,1.030516266822815,263.644276731208,1.8301293225290465,1,6371126964802032321,20.13107,0.181171462,19.6535931,0.09617237
GY Cnc,635508894697188864,2000A&A...356L..79G,137.4605365293119,18.82977291732383,U Gem,4.2106199712,3.789262669890251,0.06777137541767084,-10.95197960282359,-15.95353550219171,16.0585880279541,0.01790562238728102,16.64774322509766,0.07984820760876205,15.16910457611084,0.042296536222511144,209.8333459727911,38.71980515313476,1.009589195251465,262.00671542648,4.771510334927996,1,6377706432718966228,16.9543324,0.0353405364,17.00401,0.0221849158
WX Cet,2355217815809560192,2009PASJ...61S.395K,19.26738989534834,-17.93955106180583,SU UMa,1.398264,3.792689591741023,0.1640035972936864,-5.065328072782748,2.084143279777109,18.13708877563477,0.0065166662241165395,18.18887901306152,0.029641895671887995,17.76199722290039,0.027291852690073174,157.0066749260485,-79.07554815621225,1.086220383644104,262.292522524545,11.879340020976997,1,6380626643260539205,18.5400467,0.107127137,18.2743664,0.0541363843
CTCV J2056-3014,6794414550313352448,http://ooruri.kusastro.kyoto-u.ac.jp/mailarchive/vsnet-alert/24665,314.2174439711939,-30.24438704531541,SU UMa,1.7568000000000001,3.801718363043523,0.1073310450903979,31.66939534730766,-43.82346293500256,16.99206924438477,0.018870083552742084,17.09400749206543,0.06030651321030262,16.44997215270996,0.05521586394969741,14.67963628778544,-39.03311177126,1.112335324287415,261.407975820581,7.604916426703028,1,6384391455899648751,17.7311058,0.05833285,17.4375267,0.0213834215
CRTS CSS160906 J160346+193540,1203263915795342336,2020AJ....159..114O,240.9420549204773,19.59439640845001,Magnetic,1.36632,3.821642068217131,0.2036923690100084,12.26981911375206,-8.434397897511834,18.99201583862305,0.004168502581150748,19.00723266601562,0.031143954610018454,18.83220481872559,0.02568584398718308,33.87033459577027,45.48376688956208,1.040407419204712,260.921490464005,15.031582159142033,1,6375665700483104862,19.73568,0.182751685,18.671999,0.0505829528
ASASSN-14cl,1796893134146598144,2015PASJ...67..108K,328.740314848375,26.68685247440326,WZ Sge,1.4011200000000001,3.832611291577037,0.1902402721947042,-16.73156390317633,-18.41548312366049,18.18725776672363,0.012594019229157951,18.23735046386719,0.037905388709858025,17.83720397949219,0.0374774456742457,80.98908871688863,-21.47326352551856,1.072355628013611,259.982037337123,13.87775816654596,0,,,,,
TY Psc,316447594027782912,2009PASJ...61S.395K,21.41403507953371,32.38564708185883,SU UMa,1.63992,3.83452966728471,0.09686920665730499,9.21076929502702,-36.50473671753781,16.86606216430664,0.026186089606071376,16.9622917175293,0.08245037451359861,16.44622611999512,0.07667161690528665,131.2661701907349,-29.93174673855357,1.005494594573975,259.056772196178,6.718081544734048,1,6372393588238582102,17.31151,0.02866545,17.2549629,0.01937488
SS Aur,968824328534823936,1986JAVSO..15....3M,93.34350237312017,47.74027338601264,U Gem,4.3872,3.84911703014592,0.04120154526739378,4.149161480790307,-23.39540816699813,14.46288681030273,0.0280937281326007,14.76195621490479,0.09515747801336374,13.81324291229248,0.08156441720999201,166.0066477778911,13.79968437377039,1.056006669998169,257.904520924211,2.790608575253998,1,6373273133116297610,15.8266888,0.0208026785,16.0390568,0.01169179
SDSS J075507.70+143547.6,654539826068054400,2017MNRAS.466.2855P  2020AdSpR..66.1226B. 85 minute period. ,118.7819980121533,14.59646582023324,WZ Sge,1.412664,3.855136310730154,0.2476175205380124,-22.21843035160146,-38.2845064429228,18.64487838745117,0.0025349596868866698,18.6420841217041,0.020681900266892397,18.58105850219727,0.022070156968864694,206.6020612639792,20.56005119651082,1.012092709541321,259.02494540761,18.222644630411992,1,3164519946569913081,18.3431149,0.0180102084,18.4012833,0.0130735151
KIC 11390659,2132186284460008832,2020AJ....160....6T,284.6289457277597,49.2423644906411,U Gem,1.7832000000000001,3.864420780087875,0.04512223639969089,15.35744338315687,-8.665670930436503,16.36526107788086,0.02229691253873043,16.45057678222656,0.06504302656386082,15.91065406799316,0.06125534559150076,79.2522250957466,19.11445696124473,1.009716153144836,256.901623570295,3.0354309924430254,1,6371232512549589927,17.1856632,0.0397815481,16.8331413,0.0207411833
TT Ari,78395045917118976,2019MNRAS.489.2961B,31.72112297620257,15.29485648385279,Novalike,3.3012240000000004,3.883986674169202,0.06982322548741397,-9.57035076022197,-23.63985315068516,10.92492294311523,0.012495693440524746,10.93187999725342,0.04178662719061241,10.87440872192383,0.035194143613788656,148.5272899958349,-43.79541789319357,1.326800227165222,255.66282636687,4.681202332152992,1,2507733272919809250,,,15.2846994,0.000507764053
PM J03338+3320,220706553887988864,2016PASJ...68...49K,53.47013373186084,33.34564887419204,SU UMa,1.5991199999999999,3.893768201587603,0.2484309894304404,51.4620302956574,-16.41764702928628,17.93235778808594,0.015732699210238222,17.89202117919922,0.042201950129846344,17.54976654052734,0.05614206513810191,157.8687398240027,-18.28571229836177,1.010954022407532,256.481562801642,17.918806177739043,1,4571402249113176682,,,18.3929367,0.0221289732
TCP J05002724+1334199,3391618889196357248,2016AJ....152..226T,75.11354174223409,13.57224103981137,U Gem,3.7116000000000002,3.915974785137196,0.1100132032574851,10.89991870217931,13.13799009444438,16.76278877258301,0.007514798025029442,17.46088218688965,0.05186748019522427,15.78715419769287,0.0181005075024801,187.1685190450149,-17.2030491834077,1.157025694847107,253.795009591846,7.345341975913982,1,6381822938755107295,18.6067467,0.06491588,18.4554081,0.05069277
ASASSN-15pq,3417582928575520768,2020AJ....160....6T,80.31605194126175,25.22542330199226,U Gem,1.92,3.938179412303418,0.1235678936091777,-12.78691163093212,-40.1160120327262,16.93570899963379,0.02335408768172962,17.47722053527832,0.07436992370110351,16.12765312194824,0.06370612799859829,180.1809014791469,-6.565395556584887,1.017372369766235,252.493199043181,8.195598261891007,1,6377565679122384735,,,20.842989,0.38099575
VZ Pyx,5652773897568243072,2009PASJ...61S.395K,134.8325790410209,-24.48203722166797,SU UMa,1.75968,3.975857017257729,0.04175803891035417,-17.36352712018875,-5.018258929301139,15.32100105285645,0.03172244458429979,15.52772903442383,0.0851658195607574,14.82066822052002,0.08347635407205739,250.252345111119,13.8825888366445,1.33490514755249,249.740782363162,2.6515466975870083,1,6382421051605781212,17.0201664,0.04043252,17.0868874,0.0317546725
V1024 Per,230780309488710016,2015PASJ...67..105K,60.66270131497486,42.84606047569792,SU UMa,1.6944,3.983421170861295,0.0732869384992203,28.63912457428642,-8.052652036026792,17.06169891357422,0.021098896720577406,17.06561851501465,0.07021072684631599,16.51204681396484,0.062363063787728226,156.1408060049246,-7.365814648579907,1.06376326084137,249.367284140216,4.677104895078003,1,6373062042989888272,18.95704,0.101170391,18.3967113,0.05176497
UV Per,457106501671769472,2015PASJ...67..105K,32.53472580714298,57.18916487367622,SU UMa,1.55736,3.988339213959637,0.1320779902830293,32.36138334927433,7.937620316242308,17.92574501037598,0.007897024151178121,17.96602249145508,0.029399339246900094,17.4779109954834,0.03762393926426404,133.4706543269478,-4.063461982526761,1.026681542396545,249.3901292936,8.562002451667013,1,,,,,
FT Cam,463350318963210624,2003PASP..115...37T,50.30963152656917,61.09077994680849,U Gem,1.7980800000000001,4.013843440021084,0.08550145986560154,-5.349792235877159,15.05383973620921,17.44580841064453,0.022245944696528554,17.50576972961426,0.05815359282632786,16.97005653381348,0.06394894298551768,140.0561515404868,3.302140618893661,1.026516914367676,247.551382232059,5.39385912073098,1,6372745365385380419,,,17.7737656,0.04735643
ASASSN-14mv,3367007627080317824,2020MNRAS.496.1243G,108.3635988714041,20.93128071467532,AM CVn,,4.068661550762442,0.1194146299124545,-17.27043142443568,-43.83598126005019,18.00687980651855,0.008266746114296567,17.87041091918945,0.02610571991683609,18.00916862487793,0.04292899974515992,196.3353516771088,14.04189128939278,0.9736291766166687,244.37579337897,7.402340917282004,1,6378023073813108511,17.9802532,0.04455612,,
PHL 1445,5171137394568701184,2015MNRAS.451..114M,40.67890886053232,-11.77929437888441,U Gem,1.27163184,4.083366117943084,0.1322678784505904,24.28318704442647,-23.20413728930233,17.51907348632812,0.011806822058581646,17.56891250610352,0.060533725114005066,17.16039085388184,0.05583294384000416,187.9248259068822,-59.72724962629304,1.232786178588867,243.491464015246,8.163063456766992,1,6380872967151159352,19.0292778,0.08505,18.8036232,0.0478581376
V1033 Cen,5332776117932015104,1997MNRAS.291..321C ,175.3444607062224,-64.17065917053661,Magnetic,3.1564319999999997,4.084379801672252,0.1433456545962504,-27.38928590750173,-0.8694485887820875,17.98465919494629,0.004466734321546448,18.85470581054688,0.027657725806808878,16.92712020874023,0.014495980320101822,295.3911000970376,-2.329464703342774,1.195898771286011,243.661442219485,8.89082884821201,0,,,,,
Gaia19bbb,462713869228951424,Private spectrum from JT,52.06628227793035,61.42150725247645,U Gem,,4.08550052171487,0.1463740937121895,-10.89085765715022,6.566970783097027,18.16712379455566,0.015246230728422544,18.25394821166992,0.041454179940760484,17.75449371337891,0.048658247324050406,140.578099485055,4.044861848643563,0.9631869792938232,243.6043438621,9.081075720700994,1,6372745364311640226,,,19.34903,0.111469559
PNV J03093063+2638031,112541169793045120,2015A&A...584A..12M2019PASJ...71...22I,47.37413244042752,26.63453265063274,WZ Sge,1.3476,4.091016354214768,0.2764936422296288,35.34123503339421,-2.20570141669969,18.65211486816406,0.015351343003438368,18.6805477142334,0.05571904010202462,18.46634674072266,0.05596823422452671,157.5088488420051,-26.81419739573335,0.9315171837806702,244.294394760087,18.16474383136503,1,6373202824501660062,19.8296642,0.1811715,19.6811752,0.131337881
PBC J1740.7+0603,4485786821746343680,Spectrum in Fig 3 of 2015AJ....150..170H 2020AdSpR..66.1226B. SU UMa?,265.1910967095162,6.064033242408263,CV,1.6826400000000001,4.140493157604216,0.0744621267134753,14.15808627312473,-45.39024885526946,15.83556461334229,0.01312723293106506,15.82049560546875,0.03897113164422792,15.39784526824951,0.044399854864099635,30.29715012013667,18.46809334546226,1.097401976585388,239.977850526393,4.399329247758999,1,6375419363705489977,,,14.9636669,0.0104075912
V0386 Ser,4406459119386466176,http://ooruri.kusastro.kyoto-u.ac.jp/mailarchive/vsnet-alert/22947    2009MNRAS.397.2170G,242.6400858830333,-1.039862786090655,WZ Sge,1.34208,4.154003746793646,0.3689016476945695,-8.016768621077741,-19.1018366109745,19.03779792785645,0.0032156441336938443,19.10540390014648,0.025320047429665742,18.8717041015625,0.037222001493124705,10.79755470068826,34.49330012417882,0.9342078566551208,242.527559665794,25.03184339311798,0,,,,,
Swift J2218.5+1925,1777232423131443840,2014MNRAS.445.1403B,334.6364715891551,19.42226946517845,Magnetic,2.15904,4.187516580153824,0.1244368120621428,-5.367588685082472,-20.33043445474725,17.25662612915039,0.011266401712721233,17.45241928100586,0.03844333181844852,16.70999145507812,0.03948305241828308,80.29671010425535,-30.51520054859111,1.127153515815735,237.489093397732,7.287671827357002,1,6376193506866629596,18.4805832,0.07579476,18.0533676,0.0370603
RW Sex,3769067109159364608,2016ApJ...833..146G,154.9858430664653,-8.698989328740275,Novalike,5.8834800000000005,4.228193546185415,0.08938617690478602,-19.20435320459642,-16.60095006261619,10.63154125213623,0.004125672742517143,10.65614318847656,0.011351648711828375,10.57829189300537,0.010890390764082172,251.8735532561286,38.71749324016199,1.23889172077179,235.046217132208,5.081949182265987,1,6381998930408769142,12.13048,0.00353798736,11.8682737,0.00228961767
CRTS SSS130101 J122222-311525 ,3469884768265773824,2013ATel.4716....1K  ,185.5902737754625,-31.25692189471455,WZ Sge,1.821096,4.256252799512161,0.3618316861702963,-0.6809354884617793,-70.38354102558813,18.85079765319824,0.012295316265108373,18.81290435791016,0.05434714927835325,18.546630859375,0.05140822832468791,295.6667815589851,31.20431382259267,0.9070707559585571,236.179568905799,23.132081068860998,1,6386854336176066880,19.5520325,0.195102021,19.394495,0.0687865
PBC J0325.6-0820,5168129581727355008,2014A&A...561A..67P,51.41436425454334,-8.245249188438123,Magnetic,2.092632,4.364572632274055,0.1555466025965752,18.08214674058671,-8.590855224623695,18.07797431945801,0.0031914827899975585,18.36202049255371,0.03511116726824898,17.3084602355957,0.015023656971694003,192.8695850479463,-48.9537397422688,0.9926090240478516,227.98615153689,8.445240975293018,1,6377319334832768543,16.9248943,0.04616351,17.0281029,0.032113906
Gaia19cwm,4433651721269127552,http://ooruri.kusastro.kyoto-u.ac.jp/mailarchive/vsnet-alert/23352,246.8197856857459,4.100782656869883,WZ Sge,1.4388,4.428674475083473,0.3072689348382707,-22.96174992939423,14.72760987606159,18.82618522644043,0.012049155449674038,18.8260669708252,0.039073998219569424,18.55585479736328,0.05845202857552323,18.74130960131981,33.70299316272062,1.037726998329163,226.305926819675,17.400167523671,1,6375736034867547793,19.6996384,0.125668183,19.5006256,0.0820039362
SDSS J143317.78+101123.3,1176468611268115200,2016Natur.533..366H,218.3240595174685,10.1896281713785,period bouncer,1.3017762959999999,4.453911951471563,0.2026792655699539,-12.73174160847935,-53.44230323891109,18.59257125854492,0.007432258581932992,18.66976547241211,0.03397249666809527,18.41998100280762,0.03766553885946952,2.58491090244384,60.63574285545264,1.046401262283325,223.834017894055,10.726590850126001,1,6383511820827625509,19.4165516,0.138638452,19.3246765,0.0930787548
IR Com,3955313418148878080,"2011AJ....142..181S says ugem, 2014MNRAS.442L..23M says possible ip",189.8832792794913,21.13507063795954,U Gem,2.0889270696,4.53160064720807,0.0797201574690613,-29.47899076534111,-0.6596837847100884,16.71932983398438,0.01787748393818044,16.78176498413086,0.053646779488418374,16.13712501525879,0.04235997133331553,277.927907172968,83.42091415648413,1.02671205997467,219.368807904953,3.9337633477300074,1,3862964917104547226,,,17.1802387,0.00832571
SU UMa,1091051096255456384,Prototype star - true by definition,123.1178510207346,62.60612435874008,SU UMa,1.8330096,4.534676714795166,0.0286192228466509,6.581685883569405,-24.53792620033072,15.29196453094482,0.046578909315327544,14.95791625976562,0.08097210998548869,14.6462459564209,0.10054473098684073,153.9611760857362,33.13671809064338,0.9987221956253052,219.134160181844,1.393272263325997,1,6373589775285223616,15.2459116,0.0186599251,15.0009928,0.0105091752
AX J1853.3-0128,4265216749035591808,2013AJ....146..107T  (IP),283.3775364660605,-1.471144153482802,Magnetic,1.45392,4.563323901086511,0.242790857787651,6.846868088130118,-24.52955080904527,17.47360229492188,0.018290587422295564,17.40997695922852,0.05398661714436122,16.83333396911621,0.04981185224015506,31.85863522771702,-1.13172357776935,1.017295598983765,218.884286952876,12.615142107224983,0,,,,,
V0808 Aur,950114317120915840,2019AstBu..74...80K,107.8582274512224,44.06803401686896,Magnetic,1.953024,4.621816871187268,0.1120914142193473,-22.30163061234014,-11.72278729454843,17.39984893798828,0.016584872045433335,17.49551773071289,0.09469257053753445,16.79728507995605,0.0670461907519583,173.4126331025464,21.89221437168606,1.094312191009521,215.212048581114,5.360259021525991,1,6373660234223717006,18.2487488,0.0837665647,18.5056973,0.06987166
V0624 Peg,1759156585115470976,2015PASJ...67..108K,317.4603894593163,13.8109422634959,WZ Sge,1.4076,4.63975373286508,0.3050181425972632,58.11597199380077,-11.39568675669861,18.42362976074219,0.004469924798571978,18.46475791931152,0.027481401417526714,18.30561447143555,0.015345031176424932,63.06137531341248,-22.4528168156331,1.070440292358398,215.793914125785,15.628224658264003,1,6376545293679198720,20.53698,0.245535135,19.297781,0.0962508544
CP Tuc,6492236727426610304,1999MNRAS.306..809R,348.8293300896023,-59.17492279572643,Magnetic,1.48396968,4.654903112890607,0.2518388682261307,17.54038852527393,-37.58992608848593,19.15152168273926,0.004413023249815334,19.16660499572754,0.030059982406748748,18.98990058898926,0.034021297938586124,323.6785942353733,-53.90985161337837,0.9830727577209473,214.534009249815,12.576325517674007,1,6384285855538743561,20.7974319,0.213534728,19.56736,0.0518047772
ASAS J071404+7004.3,1109608206832496512,http://ooruri.kusastro.kyoto-u.ac.jp/mailarchive/vsnet-chat/8437    2020AdSpR..66.1226B   Z cam (IW And),108.5197221456116,70.07161894927198,U Gem,5.952,4.687692913184109,0.0413154014057846,26.05946184075952,-37.27326651631214,11.98187351226807,0.017542326610410622,11.77098369598389,0.056285480056936274,11.69977378845215,0.05007342185334099,145.3701131381095,27.29668925791186,1.271533846855164,212.038139339633,1.8879290535209918,1,6373484230758894621,12.360672,0.004941583,13.0327072,0.0039978167
SDSS J143544.02+233638.7,1242828982729309952,2012AJ....144...81T   says DN-W. 2020AdSpR..66.1226B,218.9333591008231,23.61078855279668,U Gem,,4.695670082956722,0.2570959851774056,-25.94295941720394,10.67555314040426,18.63292503356934,0.0036554392124576087,18.56387901306152,0.025883075187537217,18.27164268493652,0.034296295096062156,30.25482490055083,66.22315337777192,0.9815340638160706,212.686134283574,12.626633448833985,1,6378515675424492266,18.6466389,0.150207117,18.3734722,0.07372754
PM J07068+0324,3116059834803771904,2015AJ....150..170H,106.7040131966602,3.412983161882984,Magnetic,,4.72885442934441,0.1104274762716724,36.92671816610971,-38.29130177322627,17.18433570861816,0.023751674991077117,17.27725410461426,0.09069016743244372,16.72393417358398,0.059347883365289456,211.6398483959726,4.974549860640845,1.022143840789795,210.380548807189,5.042154402556008,0,,,,,
OV Boo,1593140224924964864,2011MNRAS.414L..85U,226.8421517187308,52.51123402562187,Period bouncer,1.116,4.736720684097204,0.1417876689954876,-149.7059508140518,40.99621283483681,18.23419952392578,0.0059813299255519915,18.22716903686523,0.0321887943600489,17.96800804138184,0.03646825614288454,87.38392864592784,54.18905758972498,1.091616868972778,210.119702660362,6.5016299498999786,1,6374997209224580665,18.7317162,0.08838417,18.4723778,0.037546508
LS IV -08 3,4339398736975240192,2008AJ....135..991S,254.1233547922926,-8.577380199168108,Novalike,4.6869456,4.739711978942632,0.0634072374754211,-16.4837711534263,8.998640213492013,11.32257652282715,0.0034375879536786957,11.41598892211914,0.009004764464402145,11.05021572113037,0.008752312186531774,10.97702613274127,20.79907474197708,1.387061357498169,209.769800961386,2.8489929426309857,1,6383406208655558201,12.6353455,0.00496365828,14.184618,0.00509290677
RX J0502.8+1624,3393408546234335488,2008AJ....136.2541H,75.71246048216993,16.40595116577162,Magnetic,,4.754663010366508,0.3649189142857767,38.29278921707147,-26.93262786302004,18.87575912475586,0.005114653838608213,19.0233325958252,0.03126594622828565,18.31195259094238,0.028106636606048833,185.0849014978231,-15.11500541604974,0.9231050610542297,211.108681472318,18.129271298949988,1,6376826815900551011,19.1430588,0.109815277,19.0117455,0.0666584745
SDSS J113826.73+061919.5,3909559715659399808,"2012AJ....144...81T   says ""PEC"" .2020AdSpR..66.1226B.  2006AJ....131..973S says peculiar as lines are so narrow",174.6111735463431,6.322028766597084,CV,,4.762154226521663,0.3057991169659101,-59.58564887366775,-14.33160404572727,18.56498336791992,0.008632860658609529,18.57749938964844,0.03492298707134332,18.25435066223145,0.03160694324185006,259.8170100876943,62.91101493402456,0.9009872078895569,210.000745722865,14.793966048835017,1,6379113716334462350,20.4816761,0.234447837,19.1979542,0.08676915
SDSS J103533.03+055158.4,3859020040917830400,2006Sci...314.1578L,158.8875468720408,5.866383670213636,period bouncer,1.3681608,4.782679519304464,0.3230424527558432,-10.64846334989386,40.91143541367833,18.81587791442871,0.0070569705933183745,18.81292152404785,0.04410537291824255,18.67860412597656,0.034685848345748324,240.09391137555,51.33548856208725,0.934209942817688,209.210308716437,15.568055569693996,1,2932091984752421862,20.9278088,0.103721917,19.5785618,0.01729641
AP CrB,1223491257550872192,2020AdSpR..66.1226B,238.5513594612011,27.36462978700401,Magnetic,2.531088,4.788993668832228,0.07155022778127772,-16.50852304185752,24.42427735104857,17.15150260925293,0.005934392087087662,17.50712203979492,0.027548868722978,16.40694808959961,0.013586507203147045,44.16470205404915,49.61427512399383,1.073437452316284,207.632528875417,3.1546029141860004,1,6387909884518600892,17.0054474,0.0545267463,17.3720989,0.020006666
DW Cnc,667150159287327360,2020MNRAS.494.4110S,119.7208830947549,16.27921303702187,Magnetic,1.4350247999999999,4.789974621914953,0.05718709907031163,-26.01497147394507,-0.2638631411220033,15.51521301269531,0.01862524779885011,15.4469690322876,0.0628598337425351,15.15372657775879,0.05027798999573759,205.3350711756035,22.06254868181611,1.073403358459473,207.558844112153,2.5118415888610173,0,,,,,
1RXS J023238.8-371812,4953766320874344704,2015PASJ...67..108K,38.15927245126127,-37.2985156099048,WZ Sge,,4.83191826316093,0.1991191989385341,120.6264438076261,17.1244924504478,18.67497444152832,0.005998094689739844,18.59428596496582,0.03272117046115171,18.44449043273926,0.03202797606545179,244.8029516261057,-66.4026477053996,1.063139200210571,206.229877639063,8.900521954342992,1,6384426566183551205,19.2950153,0.133709,18.95186,0.0697701052
SDSS J113732.32+405458.3,767756877680612864,2018A&A...620A.141R,174.3848059864586,40.91600542621978,AM CVn,0.9936,4.837933049495177,0.3103337778053845,23.11841159435807,-56.56626009250567,19.1588134765625,0.002893649851439017,19.17043685913086,0.027485269775502703,19.00734710693359,0.05023758104383024,166.0106689840232,69.4759660860227,1.011004328727722,206.6752096964,14.536127790538984,1,6374645319330695102,,,19.871542,0.08762623
CC Scl,6557154200328277120,2015PASJ...67..105K,348.8825039422691,-30.81348321771264,SU UMa,1.4056135920000001,4.904307894816919,0.1483673885847421,-48.70811781737716,-55.98886566980861,16.8820972442627,0.009977376121282747,16.91354179382324,0.03589251398739929,16.59040832519531,0.032603642068179096,17.23694271352377,-68.74480006242744,0.9868988394737244,203.001225788676,6.352789980458994,1,6380732290866091550,17.0961514,0.0349936038,17.03812,0.0184754431
TCP J21290156+3631056,1951666884868218112,http://ooruri.kusastro.kyoto-u.ac.jp/mailarchive/vsnet-alert/22027,322.256331223293,36.51787289836342,U Gem,,4.947522138079738,0.0839238145956129,-37.07166529787558,-39.00269270173568,17.31217956542969,0.013061953441389353,17.33199882507324,0.04333765037784986,16.91098785400391,0.04687026302089936,83.7581460037523,-10.52250638163544,1.014946818351746,201.045728321713,3.4763962793130077,0,,,,,
V1838 Aql,4306244746253355776,2015PASJ...67..108K,288.7584108954136,7.329566189076479,WZ Sge,1.36944,4.952598719282877,0.1676913191723982,-90.01472123728156,-91.40082328580849,17.86592102050781,0.00898702368567229,17.8027515411377,0.033245211127965996,17.6143913269043,0.033374483667933906,42.14500767928224,-1.865159424227496,1.033580422401428,201.159702015296,7.079508315569001,0,,,,,
SDSS J120841.96+355025.2,4029844634175275136,2018A&A...620A.141R,182.1744396480421,35.84014435114644,AM CVn,0.88272,5.00538003280881,0.4162665901379924,-112.8648583613247,-56.23562809528402,18.87102127075195,0.0038412845455808396,18.8293342590332,0.0300235794375965,18.76195907592773,0.03853844712148898,166.5244638509305,77.40952967374588,1.122810959815979,200.691779558871,18.810806354709,1,6374856408383361740,,,19.4470787,0.05567599
DO Dra,1074721664954807040,2002AJ....123..413S,175.9105809064602,71.68909919361998,Magnetic,3.9689759999999996,5.056445594097635,0.03000065411605379,14.27117335441028,12.75796038555729,15.16481971740723,0.02331409826732412,15.62071704864502,0.10502373284590794,14.3530740737915,0.05257096913374669,130.3039502910545,44.45596083907376,1.39643132686615,196.649845794842,1.1757495589569942,1,6375067571526307398,15.3409252,0.0262171514,15.2540989,0.01382201
V1025 Cen,6153373329716524800,2005MNRAS.361..141G,189.5674543353924,-38.71266555852991,Magnetic,1.41024,5.177006752790128,0.1270464432194373,-98.36104275909203,15.91910907557969,17.1220874786377,0.024157998227492605,17.08320045471191,0.0734691076506991,16.90277290344238,0.09629870255289921,300.1185909092845,24.08714247415184,1.066675543785095,192.287540381398,4.852149960084006,0,,,,,
V0426 Oph,4471872295941149056,2008MNRAS.387.1157R  2020AdSpR..66.1226B,271.9653823151395,5.863118320481368,Magnetic,6.8472,5.196183273609808,0.04038925286665962,-0.3410356031792686,-37.19111105841908,12.37098789215088,0.01823108857231688,12.65209102630615,0.09360853480307252,11.7678861618042,0.06479978995544067,33.23614133571745,12.35114806738494,1.019479155540466,191.402343835952,1.502326552626016,1,6375419415247193475,14.5432129,0.0159983169,14.83704,0.0107180346
V0521 Peg,1776946133496845440,2005A&A...431..269R,335.4365786098514,18.66892425702935,SU UMa,1.4376,5.230895676752852,0.08688364427002224,-13.0627283326643,-4.702310611078968,17.04437828063965,0.0070595759280807436,17.17085075378418,0.03015946011198336,16.67546463012695,0.023844847883011253,80.4170692068101,-31.57769138835675,1.086720943450928,190.203921489109,3.220035363353986,1,6376193512235335780,17.7173119,0.0476682037,17.70704,0.0318509
IM Eri,5091939988633728640,2013MNRAS.435..707A,66.17150872063259,-20.12002999251056,Novalike,3.49488,5.231062575550837,0.03927859399427681,49.6972211743849,-22.47099664920452,11.75625514984131,0.004082849165395439,11.73219299316406,0.013281278921316478,11.59914684295654,0.009444101674032836,216.7567748261249,-41.00562235805066,1.148592352867126,190.127720474491,1.4412079361689791,1,6381400746691136350,12.6263561,0.00399007555,12.6558428,0.00315813278
LV Cnc,587578670286348160,2015AJ....149..128T says very similar to GW lib which is WZ Sge. 2020AdSpR..66.1226B,139.9377101827567,8.952759006741188,WZ Sge,1.356,5.232476063481131,0.246282168860539,-65.22274783054796,-10.39602941436733,18.33724021911621,0.00424727241478702,18.28364753723145,0.04703433043188348,18.23882484436035,0.03303629824256433,222.5156320955319,36.94164112522347,0.9621080756187439,190.690843125512,9.473071913127995,1,6377741621386019320,19.1115456,0.0952294841,18.7070446,0.05258107
MASTER OT J042609.34+354144.8,176429285061830144,2017PASJ...69...75K,66.53891237255344,35.69570435796098,SU UMa,1.5744000000000002,5.323702351117253,0.07210929554377997,17.62912093887648,-41.69941217935023,16.20939445495605,0.01701309990431758,16.41627883911133,0.04610881801125704,15.67353343963623,0.052019569804175894,164.4692741249168,-9.32584365922771,1.031630635261536,186.880780910331,2.571905765639002,1,3950749925466181413,,,18.0611324,0.01373498
QZ Lib,6318149711371454464,2018MNRAS.481.2523P,234.0667401020118,-8.6523884291827,period bouncer,1.53912,5.337364792300007,0.3320630731936624,40.72755975388393,-68.64951290327622,18.87974548339844,0.010349909715438949,18.94685554504395,0.04024943566136643,18.68471908569336,0.04721588382594292,356.9406706163693,36.39495021976282,1.093772411346436,187.686000666993,12.824127882471004,0,,,,,
QS Tel,6684490840966796928,2011A&A...529A.116T,294.6494460456889,-46.21597300058033,Magnetic,2.3324879999999997,5.33775231072998,0.08335829418942617,35.14953114107764,-25.49590995651629,16.88360023498535,0.006415754617278202,17.27762413024902,0.019197432577477483,16.22489547729492,0.017010232248438156,352.4536530975034,-27.0666156562466,1.057550191879272,186.417396877519,2.9647620799649985,1,6383828426489335665,16.9164925,0.0358871147,17.09915,0.0253434218
NZ Boo,1289860214647954816,2013PASJ...65..117N,225.6704335734826,33.57317556565209,SU UMa,1.41382728,5.35522447723426,0.08641028150011512,-77.75865137361131,-36.88092004847806,17.34159469604492,0.010401435200872076,17.34125328063965,0.03642210373289982,16.9779167175293,0.03946938394955755,53.88257849248264,61.09001333559915,0.992908239364624,185.806711256285,3.054648679343984,1,6379254458117785799,18.39411,0.06433124,18.37631,0.0448008068
TY PsA,6610409767574182912,2009PASJ...61S.395K,342.4164571572214,-27.11472389880802,SU UMa,2.0183999999999997,5.430708507567057,0.06540807463828904,38.79059271554372,8.566127525615794,15.79513645172119,0.02725957894440514,15.94212341308594,0.07101563081141478,15.41827583312988,0.05657047782841576,25.88880646197623,-62.97213114188627,1.013977885246277,183.2040802423,2.2385669356289952,1,2459143655134344444,16.2694855,0.012000137,15.9681463,0.003275108
EG Cnc,703580960947960576,2004PASJ...56S.109K,130.7665572728787,27.86380738265176,WZ Sge,1.4392800000000001,5.440793394055772,0.3058318903043618,-11.19852832531517,0.678442430458683,18.81201171875,0.002091672081088068,18.7940559387207,0.022952950578273477,18.61948585510254,0.026670330028588166,196.7112442030752,35.54686348012998,1.051132798194885,183.699314455054,11.219950882576,1,6378480487831178064,21.0264015,0.248880774,19.43648,0.0669437647
SDSS J101421.55+063857.7,3873721404734233344,http://ooruri.kusastro.kyoto-u.ac.jp/mailarchive/vsnet-chat/7933,153.5895770859271,6.649240845033309,WZ Sge,,5.452136514188221,0.277735728882561,-62.13322281457098,-33.87646141747793,18.24680519104004,0.004646168551398382,18.2731990814209,0.021417704023239496,18.08122062683105,0.030079168813253888,234.4260206509333,47.49079714054791,1.050691962242126,183.156837139596,10.068629221332998,1,2931423481481399125,21.0347481,0.09015123,19.2149315,0.0247721914
NSV 4618,5665509162794290944,2015PASJ...67..105K,146.4624367642601,-19.73378269268694,SU UMa,1.5784623359999999,5.469571553220849,0.1173545858627235,-21.38039861151628,-40.4656795812901,16.85087394714355,0.01765196603615719,16.95942497253418,0.05000063385897612,16.51687812805176,0.04704724888373906,254.1226464647671,25.07325665749418,1.032111525535583,182.000633936277,4.002141534361982,1,6382245153365558540,,,17.7740135,0.0418516435
Gaia18dwy,6185371175372936064,http://www.astronomerstelegram.org/?read=11971,194.4638939321391,-28.50426662504799,U Gem,,5.521831965079082,0.1578348276497422,-144.6496890275054,-8.788916635972477,17.90304756164551,0.008748675245327842,17.95298004150391,0.03490696570744207,17.6599292755127,0.03462903353624845,304.639622807476,34.34620298971389,0.8978296518325806,180.409060613209,5.328964835516018,1,6388191362716533150,19.2093,0.1275158,18.5637074,0.045306284
IY UMa,855167540988615296,2009PASJ...61S.395K,160.9859555857996,58.12544793332792,SU UMa,1.77381528,5.602696083711726,0.1030150720592441,-60.98346016013167,-19.64962620110435,17.43751907348633,0.023196703277452286,17.47881889343262,0.06392567343628326,16.88262748718262,0.054472012068138155,149.7615028519288,51.84373445151144,1.04618501663208,177.656603569119,3.336725518771999,1,6374152718796195828,17.7180157,0.06020208,17.8717575,0.0413982123
ASASSN-14ag,3071240270519385856,2015PASJ...67..105K,123.3268652254024,-1.057592688076309,SU UMa,1.447455624,5.625907587411937,0.08991241106652667,-56.27596826970713,72.53754950196719,16.18003273010254,0.022711866321451363,16.16906547546387,0.0717694691766922,15.70408058166504,0.08158697994059126,223.5641018007289,17.6220389528979,1.129246711730957,176.912665016103,2.881027888722002,1,6407885734461577888,17.8754311,0.0380039178,,
PNV J17144255-2943481,4107290939047483008,2015PASJ...67..108K,258.6776744772754,-29.72925188505758,WZ Sge,1.42944,5.637804751415503,0.1460431639396445,20.22331313499502,-9.269334888026666,17.16262245178223,0.007359042453093564,16.98275947570801,0.024702022108300796,16.83207321166992,0.04539325870644982,355.6287272360273,5.190094206464528,1.319349646568298,176.692514642091,4.716986219179006,1,6387698748219195416,,,16.6054039,0.03054422
V0405 Peg,2838503311371673472,"2009PASP..121..465T , 2020AdSpR..66.1226B",347.4546040926224,21.58785823425886,Magnetic,4.2635136000000005,5.784242333600299,0.06197902579474051,-33.89888299121795,-57.23701876307336,15.27656078338623,0.015529671447040407,16.05317115783691,0.09093956720167579,14.29080295562744,0.031209767575861358,93.61759228198926,-35.43397572618646,1.290446043014526,172.052519794362,1.8683141885229873,1,3876299793924887473,,,17.5154877,0.008801358
V1043 Cen,6179636986011888512,2020AdSpR..66.1226B,198.3212097824066,-32.98693263658315,Magnetic,4.190208,5.786853844623715,0.03913189578819703,-19.95154985525479,-32.91820574685801,15.10732269287109,0.019262623741357433,15.79916667938232,0.08815991690890732,14.20300006866455,0.038955141878034644,308.2034568932677,29.66110015019345,1.269651651382446,171.957748597991,1.1736478615429746,1,6387487625882636830,17.0458279,0.04765333,16.7019081,0.0211166479
V0406 Vir,3681313024562519552,2019MNRAS.483.1080P,189.5565969696337,-3.659341588037759,WZ Sge,,5.90940085566612,0.1551170124944143,-145.4204681159506,-42.84017259455273,17.71823310852051,0.0070794302206276215,17.70571899414062,0.026431628558353477,17.55373191833496,0.022570049804388887,296.513361433573,59.04766169904001,0.9998939037322998,168.5877349108,4.5618521534379965,1,6378973005689653455,18.8169556,0.118044078,18.3749084,0.0554488152
V5662 Sgr,6749618724313541760,"
2013, IBVS 6052	2013IBVS.6052....1K",301.4628427359281,-29.58357095678198,Novalike,1.509288,5.93076406702852,0.1732094871980393,-34.16795747423363,-52.51999000223649,17.96952056884766,0.0028231327115722346,17.97464370727539,0.014710079931645718,17.82860374450684,0.022214104167409574,12.14438200037605,-28.16566444537292,0.9912659525871277,168.060266987808,5.078894339813985,1,6379958174550594871,17.6398563,0.0322812349,17.7206078,0.0246155877
V0391 Cam,286497000368243200,2010AcA....60..337R,83.14129285708835,62.79785195278941,SU UMa,1.34868,6.086924266855542,0.04548809412107967,20.06933137769584,9.121748766176223,15.53242969512939,0.011372230157764476,15.59155750274658,0.03537589528307742,15.09106731414795,0.03385023341800002,149.4642744709312,15.56228404073168,0.9893439412117004,163.523493932135,1.2346136003439767,1,6404754325346717026,16.6397552,0.0235313121,16.3784466,0.0137877418
PU CMa,2923643719394227328,2009PASJ...61S.395K,100.1985580322992,-24.38708857406182,SU UMa,1.360656,6.133185241040813,0.03137874466242679,-28.1305872054904,24.07143590555084,15.24513721466064,0.0175152054736789,15.34445476531982,0.05319031784613583,14.79705905914307,0.05146627637234542,233.8746800795728,-13.05619875485875,0.9664669036865234,162.287746736091,0.8368676472389893,0,,,,,
SW UMa,1030279027003254784,2009PASJ...61S.395K,129.1779143485664,53.47724124397998,SU UMa,1.3635599999999999,6.148395717148302,0.0804821620372021,-28.8211709569411,5.943505266183005,16.57572174072266,0.009588987957060063,16.59639167785645,0.02926819374669345,16.20575332641602,0.026653732540835383,164.8149644809019,36.96104556776409,1.089275240898132,161.923952913338,2.1540071274199875,1,6408694975020665171,17.3261127,0.027338814,17.1450672,0.0163592938
EF Eri,5099482805904892288,2020AdSpR..66.1226B,48.5558628689001,-22.59549097379385,Magnetic,,6.265576368469259,0.2709920911772334,137.9303736557294,-54.86980971269021,18.20520782470703,0.004608844265152854,18.17409706115723,0.02196766077152616,18.10161209106445,0.024946346867212987,212.9388330492206,-57.40471026993075,1.134923338890076,159.322425031495,7.24698467380901,1,6380837834318676777,19.2267418,0.126110569,18.5022163,0.057716772
CU Vel,5524430207364715520,2009PASJ...61S.395K,134.6378487349918,-41.79792211152498,SU UMa,1.884,6.286160990704092,0.06207934248352782,35.46172020022851,-50.89848589102029,16.71194648742676,0.012727661372274027,16.92595481872559,0.04385932245443208,16.15433311462402,0.03613340815847462,263.5563909091862,2.60782140830746,1.129962205886841,158.377019575504,1.5843748562110136,0,,,,,
SDSS J150551.58+065948.7,1160374338017986688,2018A&A...620A.141R,226.4650608113917,6.996801738260118,AM CVn,,6.298373573692007,0.4529288326388779,44.48741721002784,-25.416624679544,19.12306213378906,0.005462945975534674,19.06046485900879,0.02859464913727418,19.03462982177734,0.03254096236479005,6.881684768372596,52.3040841655985,1.072259664535522,159.52971789601,12.786328063951004,1,2932197537666314523,22.6936665,0.233193576,,
V0436 Cen,5397102019219938944,2011ApJ...728...16H,168.4998179900625,-37.67993155666446,SU UMa,1.500024,6.359957729882119,0.06429424715428483,-77.18140435836092,0.6931692885225393,16.32258605957031,0.029600454911115473,16.35249710083008,0.08942069047399924,15.90601539611816,0.10273544147458619,282.4245876578545,21.28104746008286,1.087579488754272,156.548268683404,1.603600011159017,1,6386150589678486968,15.9467449,0.0292320251,15.725913,0.0171918031
FL Psc,2754909740118313344,2015PASJ...67..108K,6.295992400289815,12.28661275333139,WZ Sge,1.3464,6.513519955979385,0.1360468123143542,-70.22305147716351,-37.47318432563239,17.52738571166992,0.0059090465361279374,17.55788993835449,0.015980374154723278,17.27936553955078,0.0214044898632786,112.9103420202025,-50.07358560418739,1.02981698513031,152.951191226058,3.2747971095199944,1,6380978517046199791,18.3985863,0.0659958646,17.86673,0.0296249334
EI Psc,2757417008882236672,2002ApJ...567L..49T,352.4757185514967,6.470029308508995,SU UMa,1.069605696,6.552492681136647,0.06715995626597317,-40.82935414953845,32.76261280009854,15.90773391723633,0.005155563552709613,16.26421356201172,0.017698995872055222,15.35970497131348,0.016733687456981148,89.53819066410112,-51.03793126015961,1.057433724403381,151.967035302926,1.578672787091989,1,6376158264512482721,18.9424934,0.0941125154,17.6019688,0.0294452868
BZ UMa,1037411284055821568,2009PASJ...61S.395K,133.4342693179264,57.81120750846423,SU UMa,1.6317599999999999,6.557157641390455,0.06381422627880204,26.41095917782897,-16.01560846822793,16.20559120178223,0.016598997909035646,16.24947929382324,0.04501939518473649,15.73816013336182,0.04415194471895141,159.0026126899774,38.83339858774927,0.9980997443199158,151.856443748174,1.497060164879997,1,2421179717449163087,17.3507385,0.0147747118,16.75949,0.00617117435
V0355 UMa,1558322303741820928,2015PASJ...67..108K,204.9211831275973,48.79099350098063,WZ Sge,1.37496,6.66056983607097,0.08596922506987628,-35.34859672998265,7.093312315237435,17.38333702087402,0.00223552372189258,17.35465812683105,0.008343213054088736,17.2729434967041,0.01249015308454437,102.8112444729005,66.4094069992419,1.086847901344299,149.527113442245,1.9617093141520172,0,,,,,
V0379 Vir,3699606286708406912,2006MNRAS.373.1416B,183.0386788552698,1.607449475359267,Magnetic,1.473792,6.680546328495416,0.1772695851952227,-24.72466423908024,-61.48148006589029,18.01482391357422,0.0018019524010960573,18.02550315856934,0.014632542890211155,17.93543243408203,0.01730759885659404,281.0331840461085,62.79697197957533,0.9956746101379395,149.216423980714,4.0854276687919935,1,3152486891315536323,20.0722713,0.0140979281,18.6289082,0.0049719247
EZ Lyn,935056333580267392,2008A&A...486..505Z,121.1423088734975,51.06353514392892,WZ Sge,1.4161152000000001,6.866007839105031,0.1533053162720632,-39.54437714829665,-41.36251848188044,17.80954742431641,0.0018735802065621236,17.83735275268555,0.013240838589033646,17.70936965942383,0.013595005315018725,167.6624464851827,32.01539790972764,1.074889421463013,145.150380268637,3.3284798387339833,1,2484863430929948848,17.5011444,0.0104075288,17.4556618,0.00669629965
SDSSJ102905.21+485515.2,834947865750806272,2016AJ....152..226T,157.2716265905603,48.92058381231901,period bouncer,,6.964526526087039,0.2389776066809794,-38.94049395665672,-89.41839721039722,18.15631484985352,0.006815482727277257,17.9417552947998,0.06528455527295769,17.84351921081543,0.014743497422501558,164.7643361911594,55.01539789010719,1.073721528053284,143.256555185754,5.118020714186997,1,2848142072747138418,20.16172,0.04129513,18.8220863,0.013176105
HT Cas,426306363477869696,2009PASJ...61S.395K,17.55489942950969,60.07646326078228,SU UMa,1.7675328744,7.071995795364771,0.06248831360053003,26.32545054392452,-14.29333620936106,16.35051345825195,0.010963021724612599,16.47607421875,0.0354480730222745,15.80803775787354,0.03240399585913077,125.2748521287048,-2.709818792725215,0.9666096568107605,140.84559184119,1.2599668980530225,0,,,,,
VY Aqr,6896767366186700416,2009PASJ...61S.395K,318.0387296489423,-8.827068503685629,SU UMa,1.51416,7.235679145635654,0.1362889298232645,41.53971881198336,-43.26415243076879,16.8649845123291,0.026684331721428957,16.96422576904297,0.07616771761626252,16.44495964050293,0.08784060245005675,41.59274632974079,-35.21549976685045,1.053099989891052,137.741203159368,2.6552406974349765,1,6379536025436291937,17.4564838,0.0547190569,17.3083076,0.02268003
VV Pup,5719598950133755392,2020AdSpR..66.1226B,123.7784107572336,-19.05522758457801,Magnetic,1.6739238144000002,7.299753427721157,0.04610549578504922,16.01440520530237,-67.97763632525411,15.93249893188477,0.023677373761887725,16.03750610351562,0.0791052995071903,15.48351573944092,0.05110782737451951,239.6523917517428,8.713033806368964,1.080292224884033,136.458769091066,0.8704194771880225,0,,,,,
Gaia J154008.36-392917.58,6008982469163902464,2020MNRAS.494.3799P,235.0348623663505,-39.48821697433304,SU UMa,,7.492624143511121,0.1137167963999337,64.79344312099497,1.644397928340972,17.36254119873047,0.0036415725686170875,17.38689041137695,0.016479945224377793,17.226318359375,0.018419561945922695,335.0087577131286,12.65342487713308,1.012177228927612,133.008399298171,2.0581091841589796,0,,,,,
V3885 Sgr,6688624794231054976,2007AJ....133.2659R,296.9190454866492,-42.00750773484675,Novalike,4.97184,7.536983470105378,0.07818466817626268,30.17591654727914,-40.65732751187755,10.25088787078857,0.005012110612481316,10.2806396484375,0.01651017130683077,10.15851306915283,0.01531697719737917,357.4764845454069,-27.76265351913878,1.123878002166748,132.197660613869,1.3909847125389945,1,,,,,
MR Ser,1203639265875666304,2020AdSpR..66.1226B,238.1964548743883,18.94161269121368,Magnetic,,7.589758910386474,0.04857365393201552,-43.71796813332998,61.94606360169975,16.22644424438477,0.032321936443420116,16.46882247924805,0.08262608545487923,15.64152431488037,0.09132175640363009,31.71618992698705,47.70947020708872,1.157149195671082,131.264728743129,0.8486071017029815,0,,,,,
BL Hyi,4697621824327141248,1987MNRAS.228..389C,25.25219484826786,-67.89087963281567,Magnetic,1.8939599999999999,7.646419241429907,0.07318653952027733,46.32875643788906,19.51167187147687,17.24870681762695,0.002623304236904119,17.45477676391602,0.006938502230403941,16.69766044616699,0.0075909687943257875,295.9221888801865,-48.557144608028,1.075204849243164,130.306716915526,1.2640321377269856,1,6384743281366926772,18.1126518,0.06545424,17.6569443,0.0195537787
SDSS J125044.42+154957.3,3934459045528378368,2012MNRAS.423.1437B,192.6848678772643,15.83242546124908,Magnetic,,7.789955148768446,0.1790906243051495,-73.72856222667221,-56.29685587559939,18.22114944458008,0.0021687404032939995,18.3096923828125,0.011385670842542826,17.94968605041504,0.01636905344141911,302.0743465009839,78.70301245112543,1.055648565292358,128.010646534884,3.0265107270070075,1,6378761901604605013,21.1450882,0.338565439,19.2182465,0.0795302
V1040 Cen,5343601913741261312,2009PASJ...61S.395K,178.8603032509735,-56.69757913293186,SU UMa,,7.804750657935489,0.02667301004134764,-122.2432368112231,45.58043287299834,14.03505420684814,0.0168953467711123,14.11187744140625,0.05243373920029485,13.69110584259033,0.05028650238954535,295.2658020242882,5.338389708627119,1.124148607254028,127.655596440679,0.4394087828199815,0,,,,,
QZ Vir,3800596876396315648,2015PASJ...67..105K,174.6113694765635,3.368359166407163,SU UMa,1.4116912799999999,7.814275305346796,0.06857017170925776,-92.13234035342097,-65.62681162991602,16.05548858642578,0.011720790244874468,16.12078094482422,0.033529120292835286,15.75812721252441,0.0377550296174233,263.4918231848134,60.52392895066805,0.9431992769241333,127.514203011916,1.1331705990780137,1,3857687261291217554,,,16.14741,0.008747347
V0893 Sco,6039131391540808832,http://ooruri.kusastro.kyoto-u.ac.jp/pipermail/vsnet-alert/2009-February/002694.html,243.8121591625201,-28.62583919204129,SU UMa,1.8230752080000001,8.056136058827128,0.0521359729700191,-53.01504689919142,-58.52350014398819,14.64669704437256,0.016595963384558095,14.76159858703613,0.0566153148587259,14.24522018432617,0.04665454025212178,348.0655949066233,15.88285749105017,1.308569073677063,123.69370613696,0.8088652863129937,0,,,,,
Gaia J051903.96+630339.67,285957277597658240,2020MNRAS.494.3799P,79.76650673822382,63.06101864750538,SU UMa,2.0999999999999996,8.589585017253421,0.03672820870144812,-13.07340533845532,-45.30413200839317,15.17412757873535,0.0156280248763074,15.30527782440186,0.043041656483480184,14.76970863342285,0.04143250305098728,148.4133528547695,14.3804489963687,1.189075827598572,116.032194974933,0.5003170358079956,1,6374258303049929172,15.6179867,0.0178162325,,
V0884 Her,4503256687122329088,1999PASP..111..177H,270.5269793829231,18.07904965224293,Magnetic,1.8835199999999999,8.688549404280776,0.0240758433610357,-8.965417984024016,47.64275659755816,13.49431419372559,0.014083455820370287,13.5700101852417,0.045979212090555124,13.18169498443604,0.04407904049003897,44.11529404981571,18.79650061845486,1.111313223838806,114.712802285565,0.3200689139339943,1,2553930353340321542,15.2372007,0.00656654825,15.797,0.00278320187
GW Lib,6226943645600487552,2009PASJ...61..697H,229.9802614920585,-25.00673560176947,WZ Sge,,8.86608373855011,0.08258996476432022,-62.17025947983478,23.5995702737608,16.49014663696289,0.006618818522213961,16.48505973815918,0.02052101161254086,16.31942939758301,0.018811169123209133,340.7070671885925,26.76718568762172,1.13201892375946,112.44026483227,1.0618439017369923,1,6383160001802799995,14.6703863,0.013358851,15.0360813,0.0124306967
V0834 Cen,6096905573613586944,1988MNRAS.231..319W,212.2798077151396,-45.28775101006828,Magnetic,1.6919423999999998,8.897773285404027,0.2068588748336578,-89.53348838258286,7.193544909361316,16.65929412841797,0.009829146919529456,16.82417106628418,0.03451699831475731,16.07428741455078,0.06030902358948026,316.9780011778274,15.45484354166412,1.008270859718323,112.137522957652,2.68360237651801,0,,,,,
V2051 Oph,4111991385628196224,2009PASJ...61S.395K,257.0794264614478,-25.8090604790864,SU UMa,1.49826864,8.901131402607312,0.07049275764161698,-21.95787149290772,-59.48126465106323,15.36655330657959,0.00930058036421344,15.45634651184082,0.032680179540546375,14.86603355407715,0.030919993018551993,358.0084148221816,8.623326361971092,1.120105266571045,111.994065259825,0.8978680833229902,0,,,,,
TCPJ21040470+4631129,2163612727665972096,2019ATel12947....1S,316.0195321543729,46.5204853385298,WZ Sge,1.2844799999999998,9.133683046115497,0.115588883267629,6.228868762234516,-46.31875091185663,17.77089691162109,0.00478256635556598,17.87460136413574,0.01844929422251716,17.29132080078125,0.02172790560774562,87.75936132972411,-0.2347588962400753,1.005259037017822,109.171291134497,1.4057157300340037,0,,,,,
1RXS J105010.3-140431,3750072904055666176,2001A&A...376..448M,162.5441502253663,-14.07692977122206,period bouncer,1.476,9.142543270694054,0.1091018887806393,-194.6015635335329,-12.09485273100919,17.17322158813477,0.00513575255248477,17.20656585693359,0.01732806227108769,17.0818920135498,0.012514823615552144,263.6367879920319,39.3690793088295,1.062672019004822,109.060020067875,1.3231204456549932,1,6382174810393282085,18.7384834,0.103128687,17.8510647,0.0304513462
AR UMa,783921244796958208,2020AdSpR..66.1226B,168.9353093360897,42.97289372887532,Magnetic,1.932017832,9.870542683643258,0.1225781561783705,-81.5446038346767,-0.6744077867011765,16.26128959655762,0.003538765419429055,16.34609031677246,0.007487734133404199,15.78354072570801,0.0322539160876794,167.4551150005825,64.96613224120694,1.154657006263733,101.04146460641,1.2766200584649994,1,6374645306447892743,15.0814247,0.0242493749,15.1713448,0.0127440672
V627 Peg,1800384942558699008,2015PASJ...67..105K,324.5279538031053,26.33249910894727,WZ Sge,1.3084799999999999,10.02975428946398,0.06991936125080361,72.43388708156176,62.26057933114549,15.66709041595459,0.004033181160832884,15.64700412750244,0.013298504994593497,15.26691150665283,0.034678876760531864,77.80240960665674,-19.14866722813442,1.260291576385498,99.4248549764935,0.7012125850744866,1,6372323200167055526,16.1857815,0.0337127931,16.19175,0.0204726327
BW Scl,2307289214897332480,2013PASJ...65...23K,358.2540905059055,-38.86323351130218,WZ Sge,1.30377408,10.595231180895,0.09509989303879068,81.22893393145728,-63.29532250629085,16.26237678527832,0.004014281555006898,16.26111793518066,0.020758887820722226,16.09682846069336,0.014976326968809779,345.3538644976089,-73.07867010828228,0.9885682463645935,94.1381310064438,0.856741897179802,1,6384778494730050739,16.97581,0.0253748,16.7437611,0.0123534491
V0396 Hya,3503987633230546688,2001ApJ...552..679R,198.1921584953324,-23.35931092078011,AM CVn,,10.69358028712188,0.1483756393677106,-286.3311022394975,-59.20938454185239,17.65793418884277,0.004446383238959541,17.70264053344727,0.028234416510042076,17.44744682312012,0.017557896333876374,309.2575152131093,39.25030504687488,1.046011447906494,93.2944836243807,1.3194163853021905,1,6388191295070798424,20.4252968,0.230690151,18.7534523,0.05007992
AE Aqr,4226332451596335616,1996MNRAS.282..182C,310.0384698996731,-0.8707926747212359,Magnetic,9.879744,10.9658765659913,0.0551651781853605,70.5644481287117,13.12347772810524,10.9525032043457,0.0049272666992003005,11.47324180603027,0.01966224615277298,10.25651168823242,0.012326891854584025,45.28064270565154,-24.41886989720981,1.055559992790222,90.9558176697269,0.4621086597157955,1,2468432329164461272,15.8844824,0.00509150932,14.3388,0.00142723555
IX Vel,5515820034889610112,1995A&A...300..808V,123.828845761939,-49.22281902761373,Novalike,4.654248,11.04207017091206,0.02862603740277745,-29.19262051822423,-95.40871386893733,9.321334838867188,0.006420982470701802,9.343032836914062,0.022677087560070447,9.269880294799805,0.01934938448503458,264.9296056821891,-7.890388533246474,0.995201826095581,90.3266831592083,0.23591494609060248,0,,,,,
ASASSN-14dx,2488974302977323008,2019PASJ...71...22I,38.61591484302996,-4.908677852679637,WZ Sge,1.380144,12.3431787236884,0.0381862131452249,85.68872534710215,-35.86958654596773,14.95943069458008,0.02536744501357441,14.92339992523193,0.07822346197867275,14.69151306152344,0.10059406060942279,175.3649531195315,-56.89226076405503,0.9740597605705261,80.8278639778949,0.2521198902163917,1,6444407112688731672,,,16.5569878,0.008943941
NSV 25966 ,2208124536065383424,2015CEAB...39..161J,342.667661706495,63.47713411364323,WZ Sge,1.71216,12.34730293923929,0.04723590919161449,121.1146118931175,-41.95400363560358,16.46006774902344,0.007920366438310431,16.45538330078125,0.022485989045946193,16.1838321685791,0.03180189304387031,109.9267364082257,3.696897776885646,1.003337025642395,80.801863005528,0.31189685015930024,0,,,,,
V0455 And,1920126431748251776,2015PASJ...67..108K2005A&A...430..629A (note - it isweakly magnetic),353.5057174089385,39.3607519747658,WZ Sge ,1.3512,13.24030948314945,0.05561562220394799,-57.14067135579923,-139.3173389491476,16.06348037719727,0.004062321725720709,16.12722778320312,0.01240782592247473,15.70813083648682,0.016592365195665596,106.9909709863915,-21.10266776712659,1.076566338539124,75.3643376166157,0.31958529341230246,1,6372217642755819493,18.30277,0.06113878,17.0202389,0.0226321518
GP Com,3938156295111047680,2018A&A...620A.141R,196.4251090265899,18.01786217290193,AM CVn,,13.73089255011264,0.05955077094478642,-344.7910062032395,34.74305879010493,15.94697380065918,0.003213864774198443,15.88633823394775,0.007656371264442007,15.90796661376953,0.012337680892863304,323.5135701734968,80.31473874284018,1.028903484344482,72.6775039091833,0.3182767156013,1,6378621200623471367,17.3613453,0.056039568,16.09598,0.0145518631
VW Hyi,4653893040002306432,2015PASJ...67..105K,62.29817562036349,-71.2948235418366,SU UMa,1.782504,18.53074323192532,0.02169226981743197,51.36372996871531,12.28537209925234,13.8365592956543,0.01888438820244731,13.93889427185059,0.06231465918597581,13.45486450195312,0.05706595536105611,284.8880081940791,-38.13347396244386,1.209933280944824,53.8801951011357,0.06352039070360149,1,6385095122940330645,14.1805353,0.0139130875,14.15915,0.00631693657
WZ Sge,1809844934461976832,Prototype object - true by definition,301.9024221813053,17.70398785070518,WZ Sge,1.3605083040000001,22.15637717897636,0.0394653248951893,71.63532012029759,-24.34813332853132,15.21029949188232,0.003362956086010515,15.21150016784668,0.011060095482005575,15.05819988250732,0.015423368087440577,57.53674064588075,-7.93014089928026,0.9697850942611694,45.0750161075637,0.08092834959759898,1,6380098954986522198,,,15.5993586,0.0109846089
WDJ194125.05+152255.30.,4318508939464901760,Our own observation,295.3541932343876,15.38181858772681,Magnetic,,4.607105542108847,0.08424008903032253,-43.72963791360028,-48.47909478267486,16.81943893432617,0.02373415659563442,16.69607353210449,0.09051970398181332,16.71660041809082,0.05863241147421532,52.31502762809784,-3.709718198151065,1.092764854431152,215.830180550929,4.027121011845026,0,,,,,


==> anc/CV_qfail_appendix.csv <==
name,source_id,references,ra,dec,cv_type,porb,parallax,parallax_error,pmra,pmdec,phot_g_mean_mag,phot_g_mean_mag_error,phot_bp_mean_mag,phot_bp_mean_mag_error,phot_rp_mean_mag,phot_rp_mean_mag_error,l,b,ruwe,r_est,r_est_error,galex_coverage,objid,fuv_mag,fuv_magerr,nuv_mag,nuv_magerr
Gaia19eem,6237062584251753472,,239.016328967847,-23.38594392386183,,,4.270461609724013,0.7169973616739498,-14.15710650243111,-29.43962955792826,19.96610832214355,0.009091826596622787,20.07167434692383,0.16214149643998185,18.58797073364258,0.03905350898846941,348.7583552840201,22.63440645924931,1.315772175788879,246.069031533952,64.11895808579999,0,,,,,
MASTER OTJ231437.93-405351.7,6548343809360111744,,348.6585715275942,-40.89782237319069,,,4.272543384597062,0.3389365330662658,-20.00556457308564,-9.520294287411181,19.08541107177734,0.0036923720548013433,20.94403648376465,0.16178417894162575,17.79227828979492,0.009337676968006374,352.0427295302844,-65.80245101929259,0.988963782787323,234.812141110504,20.884801993330996,1,,,,,
WX Hyi,4701058897674276736,,32.46207903338917,-63.31101033331163,,,4.273377801681702,0.02904154609045129,32.59657045367756,12.48320245426998,14.62777614593506,0.02200978010118727,14.72298431396484,0.06731106594625678,14.0547924041748,0.1312286043012656,288.8842011380048,-51.6255336058478,1.724085450172424,232.445692607287,1.5915866462740098,1,6384743299620537024,13.69213,0.0104866354,13.5467234,0.004511428
CSS 111021:220328+141059,1768390043246037120,,330.8671415025876,14.18346929246986,,,4.277173736119813,1.222516011939424,16.77525781063998,7.64057265226196,20.52570724487305,0.013116657037256145,21.15877532958984,0.1412914207929579,19.68816947937012,0.0631439014409241,73.05469085257938,-31.9768678955594,1.010824680328369,271.660348082007,405.98075972613105,1,,,,,
Gaia19ewe,2660838205305484672,,349.6928252544029,4.737806521459912,,,9.034972786065667,0.5157575400861978,-95.70407568191457,-63.52824463510463,19.31169319152832,0.004231003993564926,21.53855514526367,0.20999285076834096,17.81478881835938,0.012918993110587555,84.34124511420958,-51.05640617840061,0.9520620107650757,110.956795087687,6.916843090111996,1,,,,,
ASASSN-16jg,6105337384683991552,,221.3988247578851,-39.34075884369527,,,6.399320858214798,0.3390640018311389,-7.527747827835316,2.734120668722581,16.93197250366211,0.008622223966726487,17.26545143127441,0.005550355377611135,16.23447799682617,0.004861219315267872,325.8489983015111,18.39753984462351,2.294238567352295,156.387862476981,8.993487502048993,0,,,,,
BPM 18764,5512466799298330240,,120.5016979331473,-53.46371158775904,,,9.187631294733754,0.1189207225488959,100.9248110087355,41.53728228649432,16.70743751525879,0.0024887407119064467,,,,,267.4995810020811,-11.87601936127262,1.251818656921387,108.533804534598,1.429816663265001,0,,,,,
V1454 Cyg,2035604633348389504,,298.4104079735089,35.36267173494849,,,10.21085618992713,1.790138270767521,4.733977145399123,-6.519401246402069,20.75120544433594,0.017343988146877348,20.47627830505371,0.198067206799263,19.2109432220459,0.19307128211988306,70.97515808998178,3.974939513506261,1.478904366493225,104.323035751474,31.254566390953002,0,,,,,
V0348 Pav,6443663915781143296,,299.2002077373534,-60.57499963531959,,,6.47684085816167,0.07615903166052469,-63.3055378497872,-85.90520009999324,16.74647903442383,0.048748161210085926,16.97480010986328,0.15169880297860255,16.20329284667969,0.16569323776531117,336.4361430875961,-31.34417464627352,1.028640508651733,153.747541250878,1.8352569252330113,0,,,,,
Gaia16bvf,4308267336592964480,,291.3237713776283,8.655665337169351,,,10.22502343489913,1.674078346234578,-0.9140336497065891,-8.96179032649707,20.53032493591309,0.00916977236262786,20.50188064575195,0.09312749713810176,19.22591781616211,0.04956093763301439,44.50776969696146,-3.490573368270602,1.658783793449402,103.128012746785,26.188912332857996,0,,,,,
U Gem,674214551557961984,,118.7716745421892,22.00122757468701,,,10.71210295003247,0.02989343124852027,-27.36276185779911,-40.3978309325875,13.90530300140381,0.012909426633011608,14.37707996368408,0.05062064546001234,13.10732078552246,0.02921721995891565,199.2232949361584,23.39432006577431,1.481533765792847,93.1016077313211,0.26178046657400955,1,6377882344915732612,14.2923107,0.012562206,14.3978539,0.008681928
OY Car,5242787486412627072,,151.5915028796499,-70.23457547914266,,,11.01382721696098,0.03018720679574594,-38.7868799425522,7.179060991745354,15.61958312988281,0.03411135240855206,15.6413106918335,0.11684059257876007,15.21464538574219,0.08675699849677539,289.7649816884249,-11.7067434021684,1.102955341339111,90.5578181914297,0.25009263939519144,0,,,,,
AM Her,2123837555230207744,,274.0549207380901,49.86810960306853,,,11.3953089193112,0.01789626790215737,-45.9567092021447,28.04570534009753,13.58002185821533,0.05596498851019624,13.86274337768555,0.17989258704246605,12.85259628295898,0.14560126499776277,77.86489211382514,25.87646862815318,1.783985733985901,87.5330467635851,0.1383655429149968,1,6371197285227825337,14.6983585,0.01794856,15.0254736,0.0112378281
MASTER OT J085945.08+753627.8,1125344790910293504,,134.9388185449558,75.6078159044361,,,4.417887671876767,0.5910871477158928,-9.881505567351764,0.09043932740898164,20.37876319885254,0.007363950545342574,21.52405548095703,0.2932249503466449,18.8503475189209,0.03529288762891046,137.6480392318134,33.99762910996849,0.9914644956588745,230.967072495939,39.936257325336015,1,,,,,
MASTER OTJ194753.58-475722.9,6671305080912878976,,296.9733483651509,-47.95642656500773,,,11.51912728847514,1.608021015078986,23.67242603718542,-172.6206030159724,19.33670616149902,0.009748702106134313,21.51982498168945,0.2039701168362278,17.59956741333008,0.018858694653484342,350.8502479666981,-28.94497537567551,3.804354906082153,90.1266952738831,17.297956406596896,1,,,,,
MASTER OTJ020836.79-104018.8,2461410645980184704,,32.15307887579494,-10.67188616268819,,,12.18693954812668,0.3641950740014693,66.06424676496135,25.40912575589862,18.91262817382812,0.0038685608594703075,21.03716468811035,0.1711721109751008,17.38744354248047,0.011227055824051016,174.4486129833734,-65.49383755700572,1.353137850761414,81.9889908019449,2.543390581972602,1,,,,,
CSS 131106:032129+180827,56061898877135872,,50.3692546051722,18.14084650238112,,,12.73546541831695,0.5332037786492337,38.42393675228273,-48.21128368143015,19.22160911560059,0.004709588411828904,20.88828086853027,0.33325254897169415,17.65875816345215,0.014555473648916241,165.9169374758082,-31.93242174497384,1.165555000305176,78.5896098696794,3.4664258181547893,1,,,,,
Z Cam,1123169888190445568,,126.3048619499485,73.11083019968248,,,4.436867053490007,0.04032424778673276,-9.002873568684368,-19.07832052067221,12.58360385894775,0.041898490253530804,12.44269466400146,0.18192795036493717,11.71406745910645,0.1168872457036693,141.3822197888225,32.62859769488937,1.797509670257568,223.947766665424,2.0559920003899776,1,6373449101145541157,,,13.5290241,0.00554849161
EX Hya,6185040879503491584,,193.1003364788342,-29.24875824594695,,,17.55985220865588,0.04097010607148541,-119.306753918972,30.47099221882472,13.21315956115723,0.014732542673591056,13.22519302368164,0.048703069034413286,12.8795051574707,0.03974513824668624,303.1842894019166,33.62251966163884,1.436666369438171,56.8547858596941,0.1337372003924031,1,2587390691196803737,13.7089977,0.002911434,13.6446857,0.00212441129
OGLE-BLG-DN-0128,4041521619610315520,,266.8735762601938,-34.71237556809771,,,17.93087418032748,1.082676181326826,-4.716081177088439,8.260419173730233,19.31307029724121,0.01559761999206664,19.30077171325684,0.12915550944218832,17.5921802520752,0.0007746576825711092,355.2647737938844,-3.335522540125408,1.291104316711426,56.0849776664204,3.7284134843027985,1,,,,,
MASTER OTJ015119.13-643046.6,4699355032608266496,,27.83080076317471,-64.51255003972756,,,25.15456144614868,0.2595811277103337,212.9590198162394,152.1399038857856,18.9386043548584,0.002825600064029698,21.51240158081055,0.302073246864831,17.2916374206543,0.014856513414460409,292.6666685535927,-51.40556589884358,1.04551088809967,39.7165444939374,0.4168286607892,1,,,,,
V1108 Her,4538504384210935424,,279.8589283789793,26.06943468745037,,,6.579658185732183,0.1404492555517854,-18.12849134042816,12.42645564166656,17.48665809631348,0.007927944160935313,,,,,55.32888813288109,14.01842620254446,1.169833421707153,151.443708227189,3.3164493627859883,1,6375173088133255131,,,18.0248432,0.044929523
ASASSN-13cv	,1898408805059830400,,332.6056451640334,30.76945992253802,,,4.464622107666585,0.761745347002084,6.30682553107153,6.995716286976241,20.39398193359375,0.009282850910809718,21.57178115844727,0.21229548942231105,18.97712326049805,0.03808244255530106,86.5770844128544,-20.50821086362275,0.9983062744140625,234.195728653696,61.244507686362,1,,,,,
IPHAS J052832.69+283837.6,3445477328117272576,,82.13634541982269,28.64363563184045,,,4.472070022806022,0.0954452334433064,39.52668772052783,-41.56016102748178,16.64281272888184,0.04293394598517294,16.68214988708496,0.1324969676759598,16.27705383300781,0.12017597570716813,178.2387673676976,-3.313710995762641,1.079505085945129,222.349936088891,4.857890987568993,0,,,,,
V2301 Oph,4476137370261520000,,270.1480068396374,8.17070620230992,,,8.243984670182565,0.08227497091710262,-9.73872989689574,40.10768109100086,16.75067520141602,0.0535347963577929,16.94008636474609,0.18967290432495354,15.86450576782227,0.10951358098825134,34.54374641737936,14.99010151064733,1.097726225852966,120.898267715682,1.2237393091960058,1,6375419390551135520,17.1969681,0.03460578,17.54032,0.020194795
ASASSN-16ee,5640533756172726528,,128.9267802809364,-31.36331207843214,,,4.528704428477189,1.335505120979977,-13.06846152800616,9.942000047384632,20.69367980957031,0.017294503452541694,20.92600059509277,0.14916538522373263,20.31021499633789,0.0873687764181836,252.5213122642741,5.544461399707568,1.055359125137329,268.28041812311,1413.6973999337501,0,,,,,
OGLE-BLG-DN-0824,4050525898398798208,,272.5204137064751,-29.08988364140335,,,4.531852805969247,1.016523643187355,-16.35232378118167,-11.95911323347395,19.15856552124023,0.017100270660216313,,,,,2.539644292312791,-4.709878814102867,1.932722568511963,244.98428060269,323.914400079393,1,,,,,
IGR J14536-5522,5893562752211667328,,223.420556651511,-55.36101188850434,,,4.565002394814991,0.03468213235489758,-67.719487810689,-59.56845764893759,15.33474731445312,0.04023790718162171,15.700514793396,0.1425121247249728,14.58842277526855,0.09201456908307154,319.7622147639729,3.465071750828705,1.145516633987427,217.698046814165,1.6685490820400162,1,6387382130746330813,,,18.720705,0.09406278
WW Cet,2427474150870397056,,2.853274127808972,-11.47860975798826,,,4.587643623151767,0.04668946146192197,12.51735114726086,13.49330135197077,13.54773330688477,0.03647384649956898,13.65038585662842,0.13875196434703957,12.9644660949707,0.08983979462548661,90.00656337126055,-71.74326717657817,1.819777965545654,216.639803225898,2.230131112926017,1,6380415573535231663,15.6808109,0.0144167487,15.5369864,0.0087007815
Gaia17aoi,3608370667261082368,,201.1847003022282,-14.39323649338562,,,4.605738989104918,0.9880226121921963,9.180850619266009,-8.08959674739374,20.36269378662109,0.011917400130874887,20.41352272033691,0.0768538014758584,20.3192195892334,0.1526997958824083,314.9596054241753,47.69930984965105,1.238524198532104,234.930727989562,108.55167898747698,1,6379008242672994579,,,20.9010773,0.256017864
OGLE-BLG-DN-0460,4042926554954231808,,270.259540713743,-32.66497489061233,,,4.632679961311168,0.5747095526026819,-5.818419878407744,-2.730870609407655,19.36873054504395,0.006104860173054864,18.94365882873535,0.2624595375079732,17.72569847106934,0.14917421745675485,358.4584707965847,-4.741932319760206,1.074048638343811,221.123093923822,35.477156541601005,1,,,,,
MASTER OT J202151.88-455950.3,6669764085302140160,,305.4662569341648,-45.99730442067609,,,4.657316324645574,0.653685287675818,49.75138288806164,-44.73587834942605,19.8758716583252,0.0042188017035466535,21.39981269836426,0.17739562778579396,18.41109085083008,0.0315928429691737,353.9815623803409,-34.44794844356272,0.9764760136604309,221.603621214318,42.37033161189302,1,6383687751275909064,,,22.1410713,0.3655724
1RXS J174320.1-042953,4176399299256927488,,265.8346409209522,-4.499231064818886,,,4.685897263253199,0.07000044395297988,21.16233827103904,-22.00383211551033,16.57280349731445,0.07245042027157418,16.59793472290039,0.22659748462151574,15.85975360870361,0.18469081855527547,20.91498210088415,12.94427627581782,1.032700777053833,212.180399036022,3.2230609609590033,0,,,,,
V1235 Oph,4127952132584502144,,255.4583453142349,-20.35019815147836,,,4.696286471456522,0.2574509192777021,1.375631062216006,-1.838076003861858,17.34725952148438,0.0023161615476567205,18.93828392028809,0.033731310793926696,15.99587249755859,0.00675181616324096,1.624368019715184,13.02944300532417,1.693220257759094,212.834610518444,12.674563221978985,0,,,,,
SSS_J155147.2-211323,6240789280132901632,,237.9461855257081,-21.22329532270375,,,6.885095330918809,0.130178162191762,-14.39478840170045,-22.17244406374128,17.39335060119629,0.03350441453677815,19.33831214904785,0.1282173631948909,15.9098596572876,0.10167165412013338,349.6229407483528,24.87740525840647,1.151464462280273,144.730407313524,2.8003790958299817,1,,,,,
MASTER OTJ143453.02+023616.1,3656050538028470144,,218.7211533946928,2.604485819074844,,,8.445543960363226,0.6498298412192737,-35.62827892220667,-36.13066725889198,20.08478546142578,0.007454125643301318,21.07507133483887,0.4279819603580004,18.47630310058594,0.03023335045599848,352.6389126355988,55.15981688372753,1.003944039344788,119.306639571515,10.329842366411981,1,,,,,
SDSS J053553.55-004003.9,3217759570831525120,,83.9731896186707,-0.6678586737761536,,,4.765084432843451,0.556459254657885,5.848615721503088,-16.50273063498481,19.52586364746094,0.006804083630116931,19.65425300598145,0.046909159844417375,19.4487419128418,0.07361293054703788,204.6797665485684,-17.06021489318108,1.028421640396118,213.45484369421,30.903250905617,0,,,,,
IP Peg,2824150286583562496,,350.7852869476466,18.41630293928877,,,7.082045235718319,0.04979256866702,-61.8891192448453,-33.26644352084241,14.71155261993408,0.018204521274452892,15.27264976501465,0.08302880075140197,13.88435840606689,0.04034570952213894,95.33348638457204,-39.67690286155132,1.418935656547546,140.637869625167,0.9991939831349725,1,6376017552793929332,18.223,0.0522078238,17.2653122,0.0244990289
ASASSN-14ib,3204003344636046336,,65.55091072171057,-3.42040784986317,,,8.98371518656757,3.245149351720261,12.01784861137753,-5.554993130043488,20.8463020324707,0.03619822790556035,20.67356491088867,0.28384186112941423,19.81011009216309,0.11294545111190547,197.2579645361509,-34.44898940751029,1.109329104423523,157.020292281965,758.584744175827,1,,,,,
ASASSN-17rc,5070939380966139776,,39.41774581443482,-25.56687639808251,,,3.372633747888075,0.4275752387241485,-18.30952455700415,-67.38621958148232,19.57859230041504,0.017079614890864188,19.53791046142578,0.09207242776713072,19.37146377563477,0.1130387313415946,215.225811951114,-66.19336083243869,0.9907190203666687,299.583867270848,46.88950461282104,1,6380697100051549960,20.2034683,0.200715616,20.0567436,0.07015818
TCP J18001854-3533149,4041983178121844224,,270.0773075452532,-35.55434841663865,,,4.884038501217558,0.4501305972079298,-14.97652721923787,-29.76972324654384,19.26982307434082,0.014121873516820349,,,,,355.8532547192452,-6.024162810011591,1.135693907737732,206.913176421355,22.362188158829014,0,,,,,
MASTER OT J012303.34-492007.7,4929599428958427008,,20.764019781542,-49.33535645836102,,,4.885509484380952,0.2741832323965066,15.11516469434309,0.8378596648355239,19.36952590942383,0.0028792256053801137,20.95332908630371,0.1371070373708376,17.98180961608887,0.016552017841326476,289.6886657705601,-66.97194526505501,0.9924648404121399,204.473325116487,12.462388471335004,1,,,,,
SDSS J225831.18-094931.7,2606580678024447104,,344.6299487280741,-9.825532018615368,,,3.373605379697215,0.05626934911284394,5.884493457348135,-16.89043849619541,15.07580947875977,0.09536439100091228,15.1461877822876,0.3056505891153567,14.70096588134766,0.25074138542249713,60.56348126496683,-58.2599940535459,1.30359148979187,294.006013836033,4.9824933908089974,1,6471991660406380275,,,15.4498329,0.00399384834
V0347 Pup,5553468275089335040,,92.64027548842145,-48.74036099552195,,,3.381160956403248,0.01611193115826064,4.83329398913663,4.106686827784198,13.42168617248535,0.01873318889260161,13.67298603057861,0.06768606885644514,12.88635730743408,0.034648532342931505,256.4222387061983,-26.54527164526208,1.577764272689819,293.250794370742,1.402530474368973,1,6385411727528297019,16.1586933,0.0338824242,16.6041279,0.0235761181
MASTER OTJ175847.37+253624.2,4582541366791136512,,269.697613722734,25.60660162051879,,,3.398182890197014,0.2902763629018955,-8.950156382343613,11.74315547307821,19.35857391357422,0.0034184021138618584,20.98489379882812,0.15075234765852383,17.97423362731934,0.015615315942489414,51.26784747544619,22.32255115607775,1.019796252250671,295.422412160424,29.055869938700994,1,,,,,
ASASSN-15bu,109693846992684544,,43.68232806819907,22.73396444329412,,,3.400274459488601,0.1043749703227621,0.5910013598086263,6.315933310765784,17.20779228210449,0.04786076739726664,17.54465675354004,0.14989663068303094,16.56888961791992,0.1479972138270752,156.7632053417595,-31.91687345528212,0.9635959267616272,291.945655948574,9.24354715701304,1,6377037887773344588,20.2578,0.2749181,19.7183914,0.117289089
J194827-131733,4188707163699348992,,297.115599120025,-13.292722484436,,,3.435278665060523,0.02599988577793972,-8.588446909927619,-8.793822926493817,14.27102851867676,0.05676888587163787,14.6418981552124,0.21458849281613665,13.55899333953857,0.1288628505200102,27.15956327323534,-18.55025591674239,1.280779719352722,288.689860873256,2.1995728801119867,1,6379606344788346848,16.891325,0.03414205,17.2141323,0.0269198436
UW Pic,4798833587650467200,,82.89856446880464,-46.40132963306649,,,3.437386282464416,0.04327823199099546,5.152147423768557,11.39692921499532,16.06619644165039,0.027552268117444226,16.40190124511719,0.10976879327479659,15.47831916809082,0.07238860919903005,252.5820253530289,-32.66562060241525,1.090437412261963,288.547454755965,3.6760071498979983,1,6385517317151790245,17.9927025,0.07281049,18.126791,0.053516943
ASASSN-14ip,6481531817797462272,,312.5976199936784,-48.62047578986481,,,4.96576120263705,1.130075935239114,-4.919719132399831,-4.503039674952803,20.40457153320312,0.009877176068488987,20.16423606872559,0.05878004927443321,19.74077033996582,0.06748979379687305,350.8513414006567,-39.34401152730321,0.9752853512763977,223.10377744527,170.19424707154297,1,6383722908806548313,20.97879,0.219935581,20.9255619,0.195447311
RX And,374510294830244992,,16.14809361362635,41.2992871627256,,,5.027585216930196,0.05065691228456417,3.7538031724629,-22.57432138297976,13.17257022857666,0.02232593716297988,13.38172912597656,0.06991177459200046,12.49703693389893,0.22489692267904876,125.5869116298627,-21.50464049571486,2.231866836547852,197.793827036954,2.016805979525998,1,6372428780126866093,13.5407457,0.008735409,13.8902311,0.00672877952
OGLE-BLG-DN-0924,4050692890856193152,,273.4508779732524,-28.24297332879856,,,3.472356420987293,0.501628667240314,-10.54133840720972,-5.864603424417269,18.60516166687012,0.013716019499801118,18.28212738037109,0.05105241101575579,17.07181739807129,0.0597636048307841,3.676813518579745,-5.025989211760464,1.731287240982056,297.458935246278,59.061579184807044,0,,,,,
Z Cha,5210507882302442368,,121.8649702181504,-76.53327719508152,,,8.66248568534578,0.1235000499250812,-33.64968130889354,56.88320630073063,15.84903335571289,0.04059190227660426,15.93809127807617,0.14320737444949433,15.18768501281738,0.08141085419398825,289.1859665116625,-22.08306051083008,3.609893321990967,115.098014056183,1.6721462493400026,1,6385904302295090492,16.073328,0.02533019,15.8912249,0.0138988756
V2779 Oph,4482863941883637632,,272.1493373289651,10.17492361731217,,,3.502201877252292,0.07245176861704548,28.66527700139153,-9.47883618955353,16.95140266418457,0.033058978369697366,17.04813957214355,0.1111229492695427,16.36517906188965,0.08210770868397992,37.29634620279323,14.08411152117824,1.020316600799561,283.404309687945,5.986426935663985,0,,,,,
HU Aqr,6911950900211768704,,316.9921976070479,-5.294869441409245,,,5.202965641950095,0.06308484714116644,-64.67252249610166,-62.70997608678381,16.47183036804199,0.039426166470797275,16.66203689575195,0.15710828607567556,15.87891387939453,0.09645671730540366,44.76193719703538,-32.63808985100541,1.005554914474487,191.182115577124,2.3514104626400183,1,6379535992150297237,18.3591957,0.03770982,18.3929081,0.0306362323
SDSS J121913.04+204938.3,3952276665815698560,,184.8044355036618,20.82710694537856,,,3.576896939312235,0.3883734678123349,13.1987738134553,-70.63618272307431,19.24096870422363,0.004314502381332705,19.30138969421387,0.0353774602830797,19.09990882873535,0.05258980907568669,251.7977779345298,80.31645362437807,1.00920832157135,281.76022039928,36.274307550439005,1,6378726719380000264,20.8633041,0.343623817,19.6670723,0.137067
V0379 Tel,6658737220627065984,,292.1349122518713,-50.02628818687746,,,7.648362232799189,0.06948417319266278,-60.83558770348485,-17.75174331776315,16.19199180603027,0.06778994546222807,16.69379615783691,0.14472442946502712,15.45379829406738,0.22756558259855608,347.8966833833717,-26.20569298605436,1.195237755775452,130.273562652059,1.1989050335729985,1,6383828430784301766,18.2597866,0.0550010763,17.8695316,0.03309846
PT Per,454808969042727168,,40.71331882600418,56.69197878361486,,,5.411891872813576,0.1316212398671638,1.050757033010077,-8.406213865486533,18.36495590209961,0.0209706533674741,18.36536979675293,0.09474308633454093,17.93787384033203,0.12072524355679053,137.818264598782,-2.924814939127049,1.044090628623962,183.988232659038,4.601407780634986,0,,,,,
UZ Boo,1241536747327175936,,221.0049115460924,22.01519348095313,,,3.617417065981618,0.6138250673311665,-28.96904064645632,-6.048841279026282,19.99175262451172,0.005752496527750836,20.06514358520508,0.059386149946447045,19.68225479125977,0.04963206512160004,27.81831253541889,63.95584711068835,1.008044958114624,287.178926177493,72.10945962680398,1,6378515594891757118,,,20.9561157,0.288873851
Gaia19abb,111944405560751488,,46.51316930483168,25.29729489619088,,,7.717396320899482,0.881606851154001,-12.40291223163047,-5.248250012188887,20.26074028015137,0.008797553815599456,21.27787399291992,0.18948896312377347,18.76772689819336,0.02948190139201261,157.6359321389357,-28.35518028296895,1.113274693489075,132.031093517203,18.679420658884993,0,,,,,
ASASSN-17eo,2030910474596086528,,300.5597300130771,31.60962795692586,,,7.741275326399457,1.015626634678634,-13.44000717082868,21.35341072152008,20.11776351928711,0.03625708737493135,19.92093467712402,0.09109885444996223,18.89151191711426,0.0609584667902516,68.70367614970414,0.4898729974807695,1.179263949394226,133.20181829179,23.048266740970007,0,,,,,
ASASSN-18bh,401703515191891968,,17.47030917000667,47.95308523659684,,,5.211896731967856,1.7490910922378,7.267476545939932,1.673387187561407,20.19717788696289,0.01497524454777861,20.31123161315918,0.09663167311229397,19.80080223083496,0.10103378745680183,126.124206782747,-14.80431452131446,1.159765958786011,247.739425422165,942.4691447725851,1,6372428701741615784,,,21.1970158,0.314829469
Gaia17bhj,5870181328169203840,,202.1188671944873,-59.29558494486835,,,3.682337696744971,0.8197847801998861,-9.291760833505574,-8.69354880991421,20.19651222229004,0.0058839763960040065,,,,,307.6521521373206,3.236298977771221,1.298057198524475,297.901308372036,180.499126505238,1,,,,,
SDSS J001912.58+220733.0,2800340564145444352,,4.802375580138464,22.12581148492657,,,3.696846037121435,0.5371459890972073,-35.78795005465486,-24.74316602568845,19.59645652770996,0.005474276350745795,19.64506530761719,0.03803464473597809,19.50618743896484,0.04880126617625708,113.1543320551917,-40.13327909657846,0.9642764925956726,276.106871911422,53.46052548344403,1,6375982317953878278,,,20.7312851,0.150475487
J1514+0744,1163569523103341568,,228.5649549312599,7.746044324821136,,,5.509620160559173,0.2276389257534659,-82.78067320052867,-63.61027739315381,18.58089256286621,0.02190429440942205,18.75918388366699,0.05056263824481698,17.97416496276855,0.15742513633734814,9.80887539870646,51.03764124015031,1.095428228378296,181.096230531328,7.852085183821998,1,6382772903916603678,21.53319,0.423100919,19.67653,0.0962804854
ASASSN-13cg,6916720061963174016,,313.2198069537195,-2.6647536216356,,,3.706977095284735,0.2264562417191045,28.2485958175057,-15.07319343868163,18.32282638549805,0.011051275117638579,,,,,45.28984295186974,-28.06971513367255,0.9770784974098206,269.363093907601,17.974346893438963,1,6379535930947010899,18.4838123,0.101595379,18.46973,0.0344081633
SDSS J090403.48+035501.2,579909164365936512,,136.0145186999471,3.916999799766795,,,3.744266078182107,0.6808475338954912,2.042570417673748,-4.134455603345648,19.31616592407227,0.0071849195634742236,19.379638671875,0.059265766492512154,18.95017051696777,0.05280323131123824,225.6170762787526,31.1146366721144,1.097433924674988,277.690838905219,77.03988396674703,1,2926884697481945391,20.99894,0.0603705458,20.0730038,0.0253074225
MASTEROTJ020404.19+741804.6	,558705666741812096,,31.01498168137426,74.3006806937653,,,5.582525681144915,1.31526478431596,7.70578572130438,14.36927277043229,19.78956031799316,0.012417158168337302,19.92138290405273,0.13778278108371403,18.25982856750488,0.03599254783525133,127.8792765384156,12.13065764204171,2.035736560821533,200.141471143313,185.415292212428,1,,,,,
Gaia17bzq,6721443743158616960,,273.3361474638617,-43.16457458923431,,,3.771356977965064,0.8830354325188213,1.765702950172668,-9.123921132003364,19.60652351379395,0.014939127733441923,20.03971290588379,0.16864009435226635,18.16438293457031,0.03368042631907964,350.2286057284545,-11.80230500513123,3.334453821182251,296.864024365025,541.715711636665,0,,,,,
SS Cyg,1972957892448494592,,325.6790156895443,43.58621789024969,,,8.724223867907725,0.04907337290189585,112.3731451486672,33.58931709981281,11.68885231018066,0.013693887236074067,12.11435031890869,0.04337478493600967,10.95177841186523,0.04339008246966857,90.55962302387202,-7.110799942256429,1.418335318565369,114.250425531545,0.6489876134859998,0,,,,,
USNO-B1.0 0886-0475568,4262279021472873856,,288.1158723635727,-1.302068172186149,,,3.785819241264743,0.3205147153021491,3.689642035032807,-27.57939503853879,18.72031784057617,0.02267941981334881,19.13412475585938,0.13131991773603896,17.79315757751465,0.05864037636010493,34.1713839509027,-5.271465587339065,1.068422079086304,265.635948966975,25.951673008445994,0,,,,,
GG Leo,3876618514794039040,,153.8943513194705,9.078324607197843,,,3.792059542691596,0.1740001363368328,-32.05848466397941,-1.207256656120839,18.22123146057129,0.04784482920740975,18.29503059387207,0.14940394877838462,17.49421691894531,0.19096412325603762,231.5893830827518,49.04900180496959,0.9608083963394165,262.411640255226,12.65008992032,1,6382667398044977115,18.8634453,0.07591339,18.91428,0.039366167
OGLE-BLG-DN-0742,4063038340493742208,,271.910004939895,-27.14265346181841,,,3.808549198303979,0.4255248155769268,1.180783677714905,-0.05824943560274581,18.38056182861328,0.005163445104081672,18.36416816711426,0.056861283665395536,16.83182907104492,0.01771170403188212,3.991799176698738,-3.301636435288146,1.468064308166504,266.87824084677,36.81024842968901,1,,,,,
MASTER OTJ120525.84+621743.3,1582897002802390400,,181.3578144656583,62.29528905859799,,,5.747107372286961,0.5372040511399383,-5.439537104030705,3.294801631984176,19.95956420898438,0.0060573084333684635,21.44864082336426,0.23045477130457942,18.48276901245117,0.02708442093247846,132.0094180068733,54.01466810950746,1.093432664871216,175.494473653205,19.151255419763004,1,,,,,
SSS 120411:103035-315419,5448901107220447488,,157.643999761113,-31.90518786441273,,,3.81227797479093,0.7560482407060282,8.437994153480021,-5.972473098626191,20.27679252624512,0.006535437381619278,20.89227867126465,0.15288329767745654,18.77629852294922,0.020261269590073665,271.0369826517097,22.10265238904926,1.049066662788391,278.198644427642,97.644289854801,1,,,,,
ST LMi,3996419759863758592,,166.4156971851111,25.10783200889322,,,8.833786503903116,0.08445822130859257,0.9742564589105811,-35.45710676679447,16.13330078125,0.05542466114526002,,,,,211.8031502301164,66.21411413167259,1.352505087852478,112.848703549935,1.094016670124006,1,6387874709810185474,16.587904,0.038198512,16.58904,0.0233309
ASASSN-14cn,1629388752470472704,,242.8915234027652,63.1421300870417,,,3.871293331430442,0.1555107128102147,-3.926801358834989,-14.09878504598537,18.12693786621094,0.03207240751261741,18.05614852905273,0.09920990703788324,17.83856964111328,0.11322170206961173,95.30884956201328,41.68808803698199,0.9531703591346741,256.985298873831,10.780946828128947,1,6371725042219222492,21.1332417,0.255501419,19.6814289,0.09294128
MASTER OTJ140957.49+290922.7,1453003417810298496,,212.4894761164507,29.15633089890448,,,5.835468353775719,0.588738495049981,-134.2848162376464,91.64360813594642,20.2899055480957,0.007427820244738273,21.78973388671875,0.19589879697438586,18.78018188476562,0.026313361013247154,44.21495435725098,72.59281977691396,0.9196399450302124,173.456978305979,20.73830268545302,1,,,,,
IGR J19552+0044,4240284979281473920,,298.8019878221443,0.7601127556805605,,,5.854531147335537,0.0848753557804065,-2.546502991565264,-29.54973567381461,15.97181415557861,0.05687898337705323,16.2683048248291,0.10539272525444339,15.24206161499023,0.20837444666577676,41.04400221504132,-13.79122755894676,1.391167640686035,170.031862722141,2.5084880271099905,0,,,,,
UU Aqr,2675351827511262720,,332.273994003764,-3.771740558517644,,,3.907763885683456,0.0785998042734715,-2.516367308282799,-37.26515913690972,13.57943439483643,0.045727362405739685,13.71539688110352,0.17560151694566725,13.24543476104736,0.14862833744629575,56.7818657758151,-44.78275215826644,1.353690266609192,254.174456464974,5.220347822402971,0,,,,,
RX J0131.4+3602,319016667370280064,,22.85845577203722,36.04449226913432,,,3.909373503189692,0.4527033222234708,-23.38153706893247,24.03754434969064,19.12089347839355,0.009208432693799326,19.12913131713867,0.07317379723695314,19.0040111541748,0.025607833888237355,131.9281407726955,-26.12761102301143,0.8866707682609558,258.848430052048,36.735217138415976,1,6372393551731364463,18.7882442,0.0601521879,18.9993267,0.0313476473
OGLE-BLG-DN-0347,4043251254487758976,,269.3914574031704,-33.29586130097991,,,3.910740286253835,0.79912197339888,3.969597295637105,6.906537786002254,19.83451271057129,0.009365907272352944,19.70657539367676,0.15269562911040777,17.48884201049805,0.024591458822785527,357.5475465852576,-4.419773512152045,0.9564752578735352,277.285863463872,132.41668026169503,0,,,,,
ASAS J102522-1542.4,3749056714792756352,,156.3425869328652,-15.70604471550719,,,3.913847825682833,0.5157058578889908,-15.32398744989284,-8.258539628602428,19.35693740844727,0.014597459476937382,19.45850372314453,0.05090372259611354,19.02060890197754,0.06892217885526776,258.9564858251708,34.41100032032498,1.015217542648315,260.125214771717,44.01985889799397,1,6382139647496030110,18.97752,0.162809148,19.8644581,0.0824229047
ASASSN-14ei,4752105374261391360,,43.88861195101308,-47.84515473648819,,,3.922455134751383,0.04970333985523556,-10.26329762953712,-15.38031073920265,16.40307998657227,0.029190698092191616,16.50897216796875,0.10350619603662717,15.96813869476318,0.11059819632505309,261.9011014384629,-58.19739578992383,1.205866932868958,253.126256505634,3.249166502922037,1,6384496967139986856,17.8454227,0.05279709,17.4789047,0.0192365013
EF Peg,1759321791032618624,,318.7671055198256,14.06365513915994,,,3.923831482003556,0.4524189645792177,2.489859228788014,-11.39955316439862,18.07959747314453,0.010463691054248676,17.97726631164551,0.031634844107861555,17.12445259094238,0.03340656996867376,64.12382106629332,-23.29787033356295,3.679040193557739,258.732734362059,36.830685192597,1,2506149976177905603,18.8184471,0.0116103049,18.203474,0.00436921557
SDSSJ111823.91+620817.4,862126311425005056,,169.5999504782989,62.13754062709685,,,3.928763510948326,0.5077657660580099,28.17783521035378,-136.7860785949358,20.19497871398926,0.006290283852520565,20.21292877197266,0.07065448565400412,19.74289131164551,0.09324422878357504,140.2734553040276,51.74417735776135,1.078620910644531,258.34019337551,42.458700137518974,1,3811454996165167016,,,23.2997742,0.264403343
ASASSN-17mj,6762473973752036096,,286.5908039742518,-28.8524877408756,,,3.938195142505229,0.1379655277629176,-5.560821236386256,-18.00001791629008,17.19463157653809,0.049355767227872334,17.22090721130371,0.1387655245238286,16.67637634277344,0.12115920253819097,8.151913555516726,-15.70989063017994,1.133585333824158,252.641915569335,9.198969818734014,0,,,,,
SDSS J214140.43+050730.0,2698490156365025536,,325.4184203453733,5.124981766255726,,,3.95354532914314,0.4811972869837143,-24.85910136176966,-19.85023009703884,19.06349563598633,0.011405239028229179,19.06878280639648,0.07024939218656451,18.7659854888916,0.12253585713552462,60.72392809090164,-33.97306466714399,0.9069405794143677,257.285990435499,39.06379838931298,1,6376580522074704938,18.931324,0.10870228,19.0808811,0.07438789
PQ And,337940224558062080,,37.37343108067452,40.0444689580939,,,3.975948586998293,0.4536928707298547,41.464370425154,17.51661117856797,19.06286430358887,0.005372248898162839,19.06493377685547,0.05603792625230043,18.93936347961426,0.04029828801018271,142.5687839315695,-19.05889671108725,1.007924437522888,254.735875058198,35.639523624241036,0,,,,,
SSS_J035055.8-204817,5093945085525624448,,57.73343033739659,-20.80443126195862,,,7.97648808395346,0.02573862480483235,28.94453586238191,-8.264990816613977,14.75099658966064,0.03599201998947125,15.12619781494141,0.1117552119475789,13.87923431396484,0.08247844782380706,214.1511246473428,-48.72332981026873,1.114904642105103,124.916433790035,0.4059364385999942,1,6377460127081957361,18.06868,0.0546987131,17.6264629,0.0306499265
SDSS J125641.29-015852.0,3688476819557779712,,194.1720616420704,-1.981037739106928,,,4.008890836807268,1.085490551212512,3.491760339742967,15.80708339247087,20.58752822875977,0.015964931571746874,20.53861999511719,0.1558798214454378,20.54888343811035,0.13045187311697387,305.6268822773198,60.8632360847736,1.016789078712463,281.712308318896,271.01897344009603,1,6378973035752329918,,,21.2567711,0.193135351
MACHO 401.48296.2600,4062767070547321984,,269.6349074841509,-27.87892197266987,,,5.951572705142447,1.2539502222002,-1.756368281709218,-12.14131756342111,19.40813446044922,0.028366054003318975,18.96324729919434,0.09804412044903425,17.39040756225586,0.04438777476190882,2.357871886907135,-1.905402197643548,1.51437509059906,184.332848159132,133.248006149144,1,6388050612341178995,,,20.4328136,0.196289226
NSV 35,4706297108508032128,,1.640153389537913,-69.00937457953131,,,4.051081832320072,0.02679122106382372,39.38056471759501,-8.832926871822584,15.1113977432251,0.02901534533084092,15.19377994537354,0.12244296981692052,14.7634391784668,0.08827435934525477,308.8644770219422,-47.59860945923858,1.13541567325592,245.109847414967,1.6323102596199988,1,6384884008117864295,15.9482679,0.0189010352,15.7325068,0.0116565283
NSV 18024,5529197346190132480,,131.1465004676345,-37.96745685645876,,,6.086695355902102,0.9366214132174556,-4.452387132824397,0.2522486315296077,18.81779289245605,0.009179128177455684,19.18546104431152,0.045818561233646304,17.65793800354004,0.024401609800538918,258.8921610403355,2.97886909043382,4.731296539306641,171.214427129241,37.88461772139402,0,,,,,
EX Dra,2258357545848389888,,271.0597583919523,67.90345457469957,,,4.058326017411265,0.01938086493765188,33.97874037844779,10.62443505848144,14.48678588867188,0.0316728372810847,14.83868408203125,0.1414883554668477,13.7661600112915,0.08624833125618457,97.92900069146101,29.4032430709055,1.420051455497742,244.667229400856,1.1744089337069852,1,6370986180069035480,17.5181046,0.04231438,17.14995,0.0238790736
CD Ind,6453536224527716224,,318.9212458966872,-58.68178398637499,,,4.097153169427767,0.09718572722401389,26.82172925427999,-23.3209339412825,17.12750434875488,0.034222639434095294,17.31633758544922,0.11791870339636913,16.4758358001709,0.10241142853134419,337.0245508318078,-41.44197604927647,1.102391362190247,242.590583301952,5.902353881020019,1,6383758124317151638,17.6391449,0.04336126,17.8465519,0.02944436
MLS 120517:152507-032655,4413778946245759360,,231.2786035590456,-3.448618241249898,,,4.10505995356846,0.07440961457268945,-7.196737963648225,-64.15983055074544,16.40054893493652,0.05485392960529764,16.80804061889648,0.15265650121635518,15.76805782318115,0.19004262131669966,359.4583414629624,41.9592283082263,0.9988970756530762,242.032225716845,4.472381905201985,1,6382878483876414554,20.8347015,0.3396374,20.0454159,0.104274571
KT Per,405873692214746368,,24.28707375965916,50.95564647392528,,,4.128299712929663,0.05354314763979859,62.77062190854099,-4.484004070626173,14.54017734527588,0.015245056694432688,14.74830627441406,0.06383665759418143,13.95958805084229,0.03533989239699529,130.2431049505468,-11.26606620767125,1.591534852981567,240.606792106691,3.163620629606015,1,6372463958054404997,,,16.2440224,0.0247684643
MASTER OTJ012916.47+321859.0,315797744000875904,,22.31868484213397,32.31634354298885,,,6.106100404418145,1.062657293719364,-4.850856596742924,-15.79939254861312,20.3177433013916,0.01008593567822661,21.03379249572754,0.3893841427198299,18.88069152832031,0.0430916425745242,132.1491733043553,-29.8773123532278,1.13549017906189,171.627347870882,46.076866185243006,1,,,,,
UZ For,5084805635638179584,,53.86946822479489,-25.73938566461773,,,4.173555209550477,0.07422366090190452,18.13714710831664,-1.470303117601871,16.69368362426758,0.06317615115050419,16.53180694580078,0.19456990377298705,15.94329738616943,0.14927895519344625,220.3120521619403,-53.41461461623229,1.132369637489319,238.050044799376,4.313503842963996,1,6388120956391394360,18.3157749,0.0577723272,18.2571278,0.03666591
YZ Cnc,683908812437792000,,122.7361538512178,28.14233507977579,,,4.174610744006445,0.04642150051961973,21.84274334929649,-55.03914963843498,13.98831462860107,0.08720553041014918,13.93386840820312,0.3120361059247972,13.44808197021484,0.2389015317552909,194.0841889034942,28.80897777507931,1.763585686683655,237.932246448606,2.6771172488879813,1,6374047258021727172,14.0048552,0.007324653,13.8944,0.0050886157
MASTER OTJ231033.30-335509.7,6556126324459834752,,347.6387342585541,-33.91941906603913,,,4.17904482689617,0.3863046327810385,-32.35429626348427,-20.0469704118215,19.2737979888916,0.005584871619219806,20.98614883422852,0.23521344167060407,17.90545845031738,0.019563756740906605,9.353662629471962,-67.30644675337287,0.8371816277503967,240.86604151104,25.910642843959977,1,,,,,
V0347 Pav,6414928454268212352,,281.2014938013096,-74.30952849622797,,,6.186907765609223,0.08029786709426469,24.85778999763231,-5.408292031239552,17.2567253112793,0.039723908824676885,17.5649528503418,0.09870617825513331,16.66125869750977,0.15814929663882923,320.3741478536396,-25.59635773330174,1.100306034088135,160.92705838825,2.122549358473009,1,6387628426721757626,17.9743443,0.0547662824,17.6627827,0.0314982757
CSS 091027:222548+252511,1879049845562942592,,336.4501109979627,25.41968912948646,,,4.187559735000981,0.5061010913873485,-10.95378713110614,-13.24905583720872,18.63034820556641,0.1247817393079503,18.18811798095703,0.31495914698679417,17.70841789245605,0.23283950777829782,86.01143034988324,-26.81992344298731,1.290889263153076,242.707280844577,36.47012026221998,1,6376193481096824961,20.7792759,0.2300245,20.1787682,0.124680027
OGLE-BLG-DN-0428,4062261157598683392,,270.0475669056327,-29.69399909414891,,,6.241647208451314,1.066846706135523,-24.35417796568607,-0.1192938128833029,18.68912124633789,0.016407712619665345,,,,,0.9606843967808223,-3.120712079834957,2.057340860366821,169.529806805017,46.711821705076005,0,,,,,


==> anc/DWD_appendix.csv <==
name,source_id,references,ra,dec,porb,parallax,parallax_error,pmra,pmdec,phot_g_mean_mag,phot_g_mean_mag_error,phot_bp_mean_mag,phot_bp_mean_mag_error,phot_rp_mean_mag,phot_rp_mean_mag_error,l,b,ruwe,r_est,r_est_error,galex_coverage,objid,fuv_mag,fuv_magerr,nuv_mag,nuv_magerr
WD0028-474,4978793541987799040,2017MNRAS.466.1575R,7.696942607257031,-47.20984509280291,9.3498,10.34144857730667,0.04510311351103917,60.76961670919089,59.66505549362518,15.17903900146484,0.0003782751594417123,15.10150623321533,0.0023417378308730075,15.24563598632812,0.0012213672045535047,312.9901025961473,-69.5130736336606,1.001680135726929,96.4311236957393,0.42439212579679975,1,6384672861083143037,15.0912237,0.01284862,15.1343107,0.008370686
EGGR 561,2542961560852591744,2009A&A...505..441K,10.09543756533169,-0.3583801191563026,,18.3113469273679,0.04626973784286673,20.18994452932207,-6.547019310847999,14.86534786224365,0.0003142004866578077,14.86329936981201,0.0016308643853721939,14.82689666748047,0.0011033853227439576,116.8137955038251,-63.09871772774692,0.9991854429244995,54.5252393633788,0.13893985472439851,1,6380239699993168127,15.456398,0.0160224829,15.2991276,0.0100801829
WD0136+768,560568793490187264,2002MNRAS.332..745M,25.34257801829216,77.14954262035106,33.773304,13.36787327603077,0.03144442126925664,129.0296064318066,-153.3185751543187,14.91534805297852,0.00046257896432991426,14.87706184387207,0.0032803703478371487,14.94461727142334,0.0022647646725190086,125.7788335772346,14.55461524555554,0.9921007752418518,74.6450666196028,0.17693126504009626,1,6373343546955530523,,,15.0727024,0.009889898
HE0205-2945,5020319141229055360,2020A&A...638A.131N,32.03253459218838,-29.5273978185956,,9.904515684486883,0.0634537437304538,-40.04743209203578,-41.34968701945526,15.92061901092529,0.0017116718489090163,15.95030784606934,0.006050556406111044,15.85851573944092,0.005552032290548788,225.5304389303672,-72.9732976935839,1.089082956314087,100.676394827976,0.6521177282630077,1,6385200669612049959,,,16.8817863,0.0342491865
HE0225-1912,5131327656235273088,2020A&A...638A.131N,36.92234847414239,-18.99045188146377,,6.40567535325988,0.06612516432408022,-56.3880976934091,-61.44205596642901,16.00736618041992,0.0011656407081305246,15.92957973480225,0.0054706551079901815,16.05818939208984,0.009792716302135959,197.8240355692181,-66.46247920120648,1.044370055198669,155.433512371532,1.6261745909719991,1,6380697034553297026,15.7973938,0.0198291838,15.9111242,0.0132421972
HE0315-0118,3262674487682440448,2017MNRAS.466.1575R,49.55554224146634,-1.119944961080982,45.9072,14.28521194928243,0.06447197375755323,62.66183676828098,-3.966176083296149,14.72504711151123,0.0006435853511736655,14.68481731414795,0.004397413109626499,14.76131153106689,0.004246818261938328,182.7016500246791,-46.25161276260843,1.042487382888794,69.863185229137,0.31846474981379913,1,6377284174083001805,15.1493988,0.01195422,15.0143976,0.00699202344
HE0320-1917,5104856776357892480,2005A&A...440.1087N,50.63318364399747,-19.11336299117567,20.75808,8.799041001679823,0.06033355543821685,29.3701109778093,0.9017494082211855,15.92064094543457,0.000985268557721166,15.90753841400146,0.0054215065600811225,15.91677570343018,0.0054770833100863635,208.0789045811309,-54.48903682125643,1.010998010635376,113.284274610552,0.7854264667220008,1,6380837791369004323,16.8681679,0.04051381,16.4831619,0.0221934523
HE0324-1942,5101782335688104960,2020A&A...638A.131N,51.77100007903091,-19.54005545744885,,7.17762677916996,0.07476677404666075,-14.01291850830721,-7.297894664603562,16.06588745117188,0.0018871478015600955,15.94274616241455,0.009047077995540784,16.23695945739746,0.0054665490385777836,209.3837992639697,-53.62400358750571,1.0399569272995,138.785143644021,1.4660582086200122,1,6380837790295261576,15.1278114,0.0194351841,15.5055313,0.01328251
HE0325-4033,4849811172961336960,2020A&A...638A.131N,51.93316652729867,-40.39091784768031,,9.534648690402097,0.05211458569419142,14.74757829927564,-48.23916894698372,16.27178955078125,0.0007982537767944937,16.24462890625,0.005495319811708417,16.26545333862305,0.006038125862329186,245.5379431624595,-55.25710066158754,1.141292333602905,104.567964629918,0.5772458025600002,1,6385798823267010372,16.7932777,0.03328258,16.61763,0.0169632062
WD0341+021,3270918350990573184,2000MNRAS.319..305M,56.0447119065816,2.258538449576484,43.696728,6.884362606773196,0.0608811253751902,-22.06668222822557,63.51085305303413,15.45685482025146,0.0005794623802639803,15.32368755340576,0.004512592882841842,15.61816120147705,0.004653667425908533,184.691053836465,-39.08381479602068,0.977171778678894,144.665329901867,1.295028997792997,1,6377108293024743795,14.4655762,0.018531369,15.0011225,0.012404521
NLTT11748,44582933060466560,2010ApJ...716L.146S,56.32118725679744,17.8016484040542,5.65214544,5.480839912626578,0.08170783167995681,234.2387273120622,-178.2542221629356,16.64439392089844,0.0015927436940217543,16.79944038391113,0.004266586097285729,16.34633255004883,0.00557771069187516,171.0526603817281,-28.40167561887071,0.9794607162475586,181.55592707685,2.7542676395480044,1,6376932387270427140,21.52773,0.407429159,18.6072044,0.06826913
WD0344+073,3277341526122556160,2020A&A...638A.131N,56.71388296935851,7.467324428562639,,7.06694580360014,0.08368891785148586,-3.286678102748414,-23.63091459407918,16.6158332824707,0.0008211821037279021,16.64680480957031,0.0044091146359586065,16.53634452819824,0.005976585942445922,180.1923386761955,-35.24472735565653,0.9741341471672058,140.957312796635,1.6952190393620015,1,6377108262959973911,19.3137,0.113865748,17.51454,0.0274451021
HE0410-1137,3189613692364776576,2017MNRAS.466.1575R,63.1211868604022,-11.50111625592988,12.2088,9.546513810863898,0.05319641836354547,60.88936812129168,119.015611193196,15.93274688720703,0.0006254680194446367,15.91918754577637,0.003209691150848516,15.90889453887939,0.002924387117133109,204.7608737763931,-40.42456971464778,0.98369300365448,104.438576678445,0.5878338910549985,1,6377495291052952256,16.4077053,0.0123420442,16.2692757,0.009412503
WD0455-282,4876689387538123008,2020A&A...638A.131N,73.89973004398624,-29.48294293086748,8.6016,10.26444044172504,0.03238058695667159,-4.192508625500327,87.57064054113783,15.03194999694824,0.000451777415333934,14.94077968597412,0.004212605980883845,15.11466121673584,0.0016798727478991471,230.8195748517986,-36.83715054114857,0.9671322703361511,97.1509412102829,0.308874982536409,1,6381611845407477321,15.0965853,0.0148782814,15.0255451,0.00969294552
HE 0455−5315,4782942513595999872,2020A&A...638A.131N,74.2437097094469,-53.17393689836041,,4.151308347971427,0.0691909464306767,49.46913682818943,14.90493316250459,16.81026840209961,0.0017811555141969706,16.68652534484863,0.006371717961350227,16.9859447479248,0.010399831725537285,260.7914342534055,-38.35136571148273,1.00107216835022,239.312853108374,4.059350281388021,1,6483883978172403282,,,16.02761,0.004519894
EQ J0755+4800,933556290482790528,2013ApJ...769...66B,118.831164490378,48.00948496117428,13.11048,5.469311839024246,0.09965879777217512,2.247179894658988,5.479281943524134,16.22362327575684,0.001467213959631839,16.12685775756836,0.005625609149688571,16.3303165435791,0.008629574975333322,171.0095233165176,30.18187502942517,1.134367942810059,181.967559584862,3.3860481132150255,1,6373695394973485582,15.876997,0.03059467,15.9564943,0.0181091577
WD 0920+306,700346923589710080,2010ApJ...723.1072B,140.9399906906298,30.4679510340599,1.0788,3.339744951094923,0.1051623685928814,-4.120114946613365,-29.60979222798827,15.94062328338623,0.00124127740967457,15.81217670440674,0.005379559244383527,16.07778549194336,0.0036184010483648584,195.8200140919522,44.77524123978066,0.9092546105384827,297.184540358508,9.657496763455981,1,6378445274468061813,15.4936724,0.0168373771,15.6564493,0.0105981762
WD0957-666,5245683698817306624,1997MNRAS.288..538M,149.7286347269994,-66.88580061227127,1.4638348799999998,6.112053915009432,0.03966554395961813,-26.31930773905549,83.80969098665375,14.50490760803223,0.0005765179902661162,14.33644771575928,0.005176821093400864,14.72037220001221,0.002561995292431793,287.1434873257261,-9.46267622137536,1.028051257133484,162.85139947884,1.0667041110110063,0,,,,,
WD1013-010,3830623164560911872,2005A&A...440.1087N,154.0264397212329,-1.321272520529329,10.47672,21.47504643019476,0.06723899582752416,-510.8923779343866,35.78269772223268,15.30069732666016,0.0007585032563630976,15.43022537231445,0.0038772200067158855,15.03114032745361,0.0024057525436779787,243.8618047885635,43.04567507691733,0.9637666344642639,46.5037326618642,0.14695796921839843,1,2412313255682773040,21.0098648,0.105404608,16.9802456,0.006386256
WD1022+050,3860381618565361024,2005MNRAS.359..648M,156.2486751893148,4.769629999724832,27.77172,25.21598932684216,0.4876370374757896,-138.7958228810228,10.93130222659746,14.23227691650391,0.0007803899023217896,14.23583507537842,0.0034807511862913407,14.19757175445557,0.006353169778619489,239.0008750307569,48.5764236805726,1.20583701133728,39.6398706090749,0.7872971634498995,1,6381928498313824675,15.3486195,0.0215806924,14.8696852,0.0107731381
WD 1101+364,762814371050472448,1995MNRAS.275L...1M,166.1356613448868,36.18031301645988,3.4732559999999997,11.3148668327771,0.04713129971072449,-10.59860595692522,16.33105281371313,14.5821008682251,0.0005502796176246844,14.5225830078125,0.004331411834356402,14.65531539916992,0.0022751191069853086,184.4847163203111,65.61797520732691,0.8972225189208984,88.1560312634321,0.3705570047128077,1,6374082402665369515,14.8360424,0.01506718,14.8463678,0.008792132
EQ J1104+0918,3866880552624195584,2013ApJ...769...66B,166.1528601054441,9.30605022414042,13.27656,5.239645028570132,0.1257595936560787,-60.51860229203706,-68.25709860276986,16.83346176147461,0.0014894894573119076,16.76764297485352,0.00673389922156071,16.89069557189941,0.008095618530492298,243.1254029663583,59.12803401871145,1.018850088119507,189.964963710055,4.6843231157550065,1,6381893381587470048,16.7169456,0.0378107354,16.7807636,0.0266778525
PG1114+224,3991120727998388864,2011ApJ...730...67B,169.2651232934489,22.10854202983975,7.68,3.757801322307179,0.133958682835036,18.10509833888461,-71.38219277786305,16.35208511352539,0.0018896811314749213,16.17076301574707,0.005029409626036213,16.55440330505371,0.010661748355394726,220.9418238053967,68.0076861881317,1.108651757240295,264.505246534466,9.789068803454995,0,,,,,
PG1115+166,3970767638191849984,2002MNRAS.334..833M,169.4794061386124,16.35813415460583,722.1120000000001,10.98915220049254,0.05194514766829115,-46.35130276931316,1.847613955768415,15.10699653625488,0.0008543996118544584,14.97710514068604,0.006043231309010944,15.24760627746582,0.006078672116157723,234.556546414892,65.82073110684706,0.9235987663269043,90.7628847104803,0.4331581093496055,1,6379043424899695270,14.409441,0.0125047639,14.6895981,0.009501391
WD1202+608,1582231699483080192,1995ApJ...452L.133H,181.1600860276665,60.53542950180434,35.83272,5.014104819340309,0.04189422472212787,-54.74400582248672,-34.85467648508646,13.51647758483887,0.000568984032461434,13.24901294708252,0.00855604812860743,13.86311721801758,0.0016410409274667899,133.1157907840791,55.65791451635191,1.147410035133362,198.310637000749,1.6737542933069847,1,6374399021209882919,,,12.3696909,0.001656029
WD1210+140,3920848710779658880,2005A&A...440.1087N,183.1408729697242,13.773528223833,15.406559999999999,4.795946320031935,0.08091176954858291,-67.6548023858972,-12.75855996710103,14.69406509399414,0.000659729865956331,14.47337532043457,0.006439000029312558,14.96024131774902,0.002528327158528159,266.8057628547424,73.8534450222155,0.9712964296340942,207.344883545726,3.5643246448840102,1,6378902665935458847,13.7718382,0.0145622622,,
WD 1241-010,3683519503881169920,1995MNRAS.275..828M,191.1188087621832,-1.316808208251908,80.33784,11.89622357494359,0.07867477136387378,-56.81901690533621,-171.3579455950409,14.00590801239014,0.00033678655971886,13.84856510162354,0.005084415528749355,14.20333385467529,0.0019040447493251904,299.2823294369754,61.50559295918882,1.193551898002625,83.8625678272366,0.5611496399392024,1,6378973002468427637,12.838191,0.006896026,13.5197887,0.00534999743
WD1242-105,3530399693530713344,2015AJ....149..176D,191.2179247658575,-10.85273523456158,2.85036,24.80470019784979,0.04308416625252596,-339.8258306254871,-72.87128829401908,14.65780544281006,0.0003519864606957489,14.76971530914307,0.0022483947843831738,14.41223335266113,0.0014482454992980989,300.3135684379351,51.98562945031605,1.091216206550598,40.2680951631996,0.070507291877,1,6382561881435933240,20.4782486,0.230341271,16.29362,0.0125509
SDSS J125733.63+542850.5,1570271658673389568,2009ApJ...707..971B,194.3898886810154,54.48072975864801,4.55499696,8.374106365802694,0.06421514836617395,-45.59485735994916,11.6367202084599,16.70477676391602,0.0011181942905364366,16.83805274963379,0.0066742734450980995,16.41503715515137,0.007165766265367381,120.9981294152498,62.62452912210233,1.099297165870667,119.015395004451,0.9234313508920025,0,,,,,
HS1334+0701,3718352444565698432,2020A&A...638A.131N,204.1404851490699,6.773916607055095,,9.34693300020652,0.05394865508719167,35.35129300381561,-41.53001379337518,15.41818141937256,0.0008521998297422653,15.36404991149902,0.0032211138815103108,15.4598970413208,0.0025758186931831013,332.7401232798673,66.99702894729626,0.9198999404907227,106.662460318398,0.6219306896699948,1,6378691532860425298,15.3456306,0.0243498236,15.5128946,0.0138078146
WD1349+144,3728966476985207936,2003whdw.conf...43K,207.9741378753448,14.16258445676063,53.0256,8.559034013848086,0.0542910827854685,-103.5443798475406,-10.35375347174798,15.26760673522949,0.0006733617497436438,15.17811584472656,0.004394920616807122,15.38104343414307,0.0024766560553240204,353.343174392979,70.84811417615575,0.9955107569694519,116.449412870897,0.7464293793499905,1,6378656410765364932,14.8502131,0.017638823,15.0375509,0.008732781
HE1414-0848,3638957019161984640,2002A&A...386..957N ,214.2163666974864,-9.034093813205484,12.42744,12.2338757771291,0.05503559420016249,-31.92244468111969,0.136191933814531,15.90987682342529,0.0008891387004530589,15.95400047302246,0.0037534845940792147,15.789870262146,0.003636473330725491,335.6819446686826,48.33040096760403,1.082293033599854,81.5500583047216,0.37040746592889207,1,6379184101184768689,19.1240425,0.1275248,16.89874,0.0199677031
WD1428+373,1481311753417900160,2005MNRAS.359..648M,217.6776226571886,37.17054393810041,27.761760000000002,10.19665945673128,0.04506703076917755,12.87878774950383,-87.54531411544804,15.4928035736084,0.00048419780562601556,15.43648529052734,0.00468672660916854,15.54681015014648,0.0030229018527459903,64.80050426522271,66.80690849827026,1.025810241699219,97.796637775482,0.4361726652944071,1,,,,,
HE1511-0448,6335184655474717312,2005A&A...440.1087NN,228.5540603247522,-4.992615511123504,77.328,3.49271143114717,0.07769657144698303,10.30933299430589,-6.437245092569439,15.35227489471436,0.0011105847704972458,15.15089702606201,0.008493576720384938,15.59674739837646,0.0022626978053717542,355.4095281261485,42.87243724969229,1.098391652107239,284.192167223354,6.465758235876024,1,6382843313462970812,13.6291037,0.0113560464,14.2421846,0.009632451
PG1519+500,1595402921071043584,2011ApJ...730...67B,230.1747549657979,49.86137323544371,20.647199999999998,3.360787268905487,0.06826195488069364,-14.6773742443431,3.289848023881563,16.50414848327637,0.0019246223584071856,16.29492950439453,0.013278580500539422,16.71957397460938,0.00844251371438075,81.74599510590463,53.59875858543855,0.9397149682044983,295.169051899838,6.114740905491999,0,,,,,
EQ J1557+2823,1319676603468508544,2013ApJ...769...66B,239.285287883584,28.39327571696793,9.77784,3.969325195288619,0.1164801701076079,-11.76438601036022,-16.88031808671562,17.87957763671875,0.0013047783804681107,17.85101699829102,0.014733829725459308,17.84684562683105,0.011254641454081523,45.89537069162186,49.1562392990278,0.9377512335777283,250.449132169204,7.583779064742998,1,6371443545767677924,18.8985443,0.1220957,18.567337,0.0344624333
WD 1704+481,1408135749896104192,2000MNRAS.314..334M,256.3769811978261,48.05313233095391,3.4748736000000005,25.37661083348401,0.02696519515533545,22.798778819349,-70.0568799545612,14.40355587005615,0.0004011785022545151,14.47285652160645,0.0026594488627370216,14.23882484436035,0.0028055997759685956,74.25373677433899,37.18764293466829,1.113980770111084,39.3614692955801,0.04213565340649694,1,,,,,
GD 360,1334770870892758912,1995MNRAS.275..828M,258.8957930155373,33.21713681860065,27.0576,11.16946993273494,0.03697871058920048,103.2043926285379,-142.0253455149241,14.47436904907227,0.0004346132745805437,14.34452247619629,0.00568586387434555,14.63012981414795,0.00184680611852176,56.44446852374689,33.51838668375743,1.14219343662262,89.2997406213064,0.2980742268866976,0,,,,,
GALEX J171708.5+675712,1637422647712544512,2011ApJ...737L..16V,259.2868495404465,67.95338883258655,5.907287999999999,5.607526669633343,0.02369522554839968,-4.77072089418321,52.84154567300838,13.31834888458252,0.00041439245252926945,13.22758960723877,0.0035004907034879053,13.42444324493408,0.0022218782094455486,98.47594120847695,33.79607477437042,0.9614161252975464,177.419385279075,0.7546143285600238,1,6370950969927142793,13.6266747,0.008705175,13.92104,0.00576548139
WD2020-425,6679362959252072832,2020A&A...638A.131N,305.9979259424338,-42.40707228630399,7.199999999999999,10.05879464295977,0.07048819814541395,-3.442415912605748,25.01997378872111,14.84767055511475,0.0006940272082638155,14.6502103805542,0.006316007612708174,15.07249355316162,0.0031357545680126327,358.3601758965598,-34.45365164843381,0.9549008011817932,99.1390275197666,0.7028865816023,0,,,,,
WD 2032+188,1815657193425348096,1995MNRAS.275..828M,308.8075414932865,18.98874176895832,122.0304,9.139899012989748,0.0740159017775725,-1.377207703215532,-143.9630825550316,15.41766357421875,0.0006093187111651025,15.32484436035156,0.004194232813904949,15.53555774688721,0.002707945853940054,62.28848471830618,-12.70078073660097,1.001036763191223,109.077829454922,0.8944437486759966,1,6376510097494908275,14.961791,0.02007627,,
WD2200-136,2612442135856683648,2020A&A...638A.131N,330.898086756342,-13.44722043613286,15.799199999999999,7.212269663188643,0.07168540465969017,-30.07390545626571,-43.34054311880805,15.3981761932373,0.0007415708477402436,15.23678112030029,0.00920180250206152,15.55828189849854,0.004015389937775418,43.62598461849753,-48.56324420529402,1.040830612182617,138.121442882181,1.3915801238420045,1,6380028578726152804,,,14.6300764,0.0118950484
HE2209-1444,2600033326799287296,2003A&A...410..663K,333.0759426422431,-14.49571445693211,6.646272,26.342386302665,0.03635054505924959,250.5266802461551,90.6415685637115,15.01334571838379,0.0005047754593385235,15.12954616546631,0.006664899526110289,14.74565315246582,0.0016566186868905526,43.5804589034939,-50.92224117530965,1.046621441841125,37.9200270604102,0.05273373024880357,1,6380028601274729553,,,16.84233,0.0294817816
HS 2216+1551,2735823425146356224,2020A&A...638A.131N,334.7382705339672,16.11581527934831,,7.706182122728888,0.08168959649337404,23.6746337826764,-29.54836036290902,15.98134517669678,0.0009738291899446539,15.89461803436279,0.005829136552327389,16.08608245849609,0.00866228806194893,77.86437968632264,-33.09802544489648,1.050935745239258,129.304908085322,1.390730606823979,1,6376228606413111452,15.5850906,0.0196102373,15.7461557,0.0130451843
WD2330-212,2388953031573382784,2020A&A...638A.131N,353.2481762390146,-20.95350959279939,,3.902705624364733,0.1077764766744831,40.79449408848974,-16.87162049222025,16.72499465942383,0.0016431434798560745,16.53137016296387,0.02368762017984688,16.92223739624023,0.010340787867243708,47.73947953842254,-71.08233398727309,1.030714392662048,254.621786711211,7.238766411648015,1,6380556332496325873,,,15.865448,0.0137858987
GD 251,2869402611769740544,1995MNRAS.275..828M,353.5866075515007,29.30978407511147,3.9957936000000003,3.998545602868089,0.0671354268968784,-69.85991466704766,-127.1328758444379,15.72462558746338,0.0008914857886043693,15.56490325927734,0.005332451835150049,15.93082237243652,0.003798066837177075,103.3928748220521,-30.62029162144122,0.9013776779174805,248.391254581662,4.243768097974993,1,6376756442861406716,14.37035,0.0129293716,14.837553,0.00490863761
WD2336-187,2393875961742886656,2020A&A...638A.131N,354.7203538766777,-18.43745918514512,,26.80526705878466,0.05311384482285927,76.60153602760413,-140.2913983061832,15.50828838348389,0.001431121892524041,15.62236976623535,0.0058805237040011485,15.24372291564941,0.003405024245910049,56.62491012349155,-71.18397439308954,1.005384206771851,37.2660640454895,0.07446197338010307,1,6380556301357812445,,,17.27092,0.02575941
WD 2345-481,6524412152806190336,2009A&A...505..441K,356.9424543383205,-47.89491974287706,,3.949573899388836,0.06673821800239486,52.64214177563279,29.59106958556248,15.89299488067627,0.0011313932886397662,15.69532585144043,0.007091355934533878,16.12504959106445,0.003946927615024569,329.589087300609,-65.80464837183352,1.011218905448914,251.455486332774,4.323949550735989,1,6384813641521168407,14.2974625,0.0112048853,14.9572754,0.008714381
WD0135-052,2480523216087975040,2018MNRAS.480.3942H,24.49998441778111,-4.997249395881234,,79.20894337504659,0.03921857799458595,580.9461844427112,-350.1788132007869,12.75838947296143,0.0003422319548236734,12.92460632324219,0.002230718098943805,12.44156551361084,0.0008602663926143574,151.6159781770843,-65.24272369581945,1.090937376022339,12.6202225661254,0.0062963006130996035,1,6380380376276143175,,,15.073904,0.011263079
WD0121-429,4983839647522981504, 2018MNRAS.480.3942H,21.01835719629437,-42.67959838599087,,54.12268732215386,0.02476307671685917,298.1866268686794,-524.3343770933798,14.70514965057373,0.0002637893772533184,14.97775268554688,0.0015054495372185156,14.25683307647705,0.0010801982855995972,281.9107450899232,-73.09105144859319,1.057745456695557,18.4666528113751,0.008511857579399873,1,6384532194460702001,22.4189034,0.5510956,,
WD0233-242,5125186299678747008, 2018MNRAS.480.3942H,38.84030517684345,-24.01570374429115,,54.06834109225773,0.04919600914567287,-107.5863359087099,-607.1073302417827,15.68625450134277,0.0007408268620884768,16.18073081970215,0.005761523659153539,15.02481746673584,0.0037967373026429573,211.1848506807078,-66.4009147314919,1.0810866355896,18.4852266494637,0.016951865543298084,1,,,,,
WD2048+263,1844125748497557632, 2018MNRAS.480.3942H,312.5840575491034,26.51002769549456,,52.34653939056388,0.04983070692384237,-414.9168967899491,-300.9471483749744,15.40425682067871,0.00035986925071573297,15.8996696472168,0.0028972055185397375,14.76191902160645,0.0017231392605124864,70.58342990827447,-11.03188663848504,1.052363157272339,19.0929163901393,0.018318831728098672,1,,,,,
J053620.21+412955.62,194394347281717504, 2020MNRAS.499.1890M,84.0834368937236,41.49893858096532,3.4752,30.99284182694768,0.03904504660020945,-137.6363491625576,35.83910861128773,14.66446018218994,0.00048024117774961663,14.80706787109375,0.0025911128139552053,14.36550807952881,0.001677761109883728,168.317282413932,5.024864220524764,0.9726005792617798,32.2354530193236,0.04092815262279714,1,6373097210180012425,,,16.6101112,0.03735232
J094846.64+242125.88,643183348419998336, 2020MNRAS.499.1890M,147.1940029279621,24.35672286804972,,27.37544875200965,0.06787351009897809,-70.21761269188124,-108.1818529897322,14.27285861968994,0.0003897022550004166,14.15568542480469,0.003520123861978015,14.40787792205811,0.0015232029388454493,206.2146578319861,48.99588397300246,1.243932485580444,36.4908503072736,0.09128156497320106,1,6377671159226304372,14.5168247,0.009971836,13.9959164,0.00519135036
J012924.26+102301.34,2585189473147457408, 2020MNRAS.499.1890M,22.35046940452045,10.38204638843052,,34.13870413596347,0.05003733759457598,-139.3274632843824,-385.1607617566637,14.3708381652832,0.00039932581737909937,14.45944404602051,0.0032719436041477663,14.16794586181641,0.0017057855993465622,137.9924429304224,-51.37616038131782,0.992351233959198,29.2675241672852,0.04324576324970053,1,6380204530653465078,19.6667576,0.08792585,15.7891731,0.007879289
J134532.97+420043.66,1500607765872799616, 2020MNRAS.499.1890M,206.3862496452786,42.01267921824079,,26.68366845394211,0.06705913132292164,-194.0091526145781,127.7885983041941,17.06473541259766,0.0007670747293514137,17.61034774780273,0.00855729082972677,16.35153198242188,0.005117429284020323,89.80041511375548,71.46021754647919,0.9924319982528687,37.4358727969441,0.09492120794609349,1,3869333288452625952,,,23.9244385,0.365392983
J163441.85+173634.09,4466388790929771904, 2020MNRAS.499.1890M,248.6747174870438,17.60932843306885,49.19687999999999,39.04707515325803,0.0328865229637811,77.81049823966694,-32.66488959400079,13.15629196166992,0.0002788062938653547,13.18587112426758,0.0026857163644026013,13.05496501922607,0.0010166890368808546,34.75150131900416,37.92043173722448,1.055568933486938,25.5911422184023,0.021717316551800536,0,,,,,
J000754.11+394732.18,383108338321272448, 2020MNRAS.499.1890M,1.977488439684953,39.79194256049125,,29.03849089367399,0.0635668944166906,359.1601674193673,-76.62790112493295,16.58090782165527,0.0006291977490218329,17.12695121765137,0.005480900889717234,15.88383007049561,0.0019338597595443781,113.910550447898,-22.31609956771544,1.080597639083862,34.4030121264602,0.07596497979350403,1,,,,,
J002215.19+423642.15,385105360675267840, 2020MNRAS.499.1890M,5.562201157403385,42.61054200130754,,29.31819553601607,0.05987108917939286,-184.6710343662809,-270.8237074967392,16.38349533081055,0.0005279320886737194,16.72354698181152,0.0034359449994641298,15.86868476867676,0.0022573229211340544,117.2249144787841,-19.93752673481964,1.170430660247803,34.0750809841338,0.07018058734940524,1,3081484828438173497,,,20.4242077,0.06302796
J020847.22+251409.97,104648944047154432, 2020MNRAS.499.1890M,32.19873957674456,25.23558482863787,,25.60508242548278,0.04892301772859022,418.9379287279745,-120.2055923868469,13.24913597106934,0.0007477645262298447,13.1475305557251,0.003195513320727059,13.37816905975342,0.0013149790792010543,144.224105557409,-34.41754246889578,1.219367384910583,39.0108334746747,0.0751541241312026,1,,,,,
J054457.66+260300.14,3429296884940000000, 2020MNRAS.499.1890M,86.24505446335228,26.04405579075599,,27.68091255335987,0.1020486012767256,999.6317218063583,-1389.592370994638,16.89678192138672,0.0012473147857811776,17.41353225708008,0.01679815534921232,16.19242668151855,0.006329974137431904,182.3941962515881,-1.629060877822895,1.001620054244995,36.0891333786535,0.13439957940030212,1,,,,,
J111536.96+003317.11,3810099989754827136, 2020MNRAS.499.1890M,168.9041250997828,0.5536648525107767,,25.2179229239376,0.1444808269826851,29.38854996917322,-252.7995044404275,17.29272079467773,0.0019940719223217407,17.77609634399414,0.010845654364797782,16.66023063659668,0.006276748018874315,258.0783839022756,54.85468048457907,1.09049654006958,39.6112597327998,0.22970652925079804,1,2947608292841493473,,,23.87107,0.307878047
J214913.61+041550.35,2696628687474414208, 2020MNRAS.499.1890M,327.3067693668243,4.263039851926458,,28.43737971799493,0.09223517129679841,13.85760526079067,-219.5489285245236,16.66164207458496,0.0008266760133167463,17.11004829406738,0.01163168726734655,16.06510925292969,0.0065242899577844975,61.3097795918853,-35.98664256059081,0.9550284147262573,35.1298764334964,0.11505234970100275,1,2904718543063884515,,,22.8026581,0.226557821
J0130+5321,407508116250828800, 2020ApJ...889...49B,22.74239293358889,53.36065771459819,4.6091999999999995,6.554885322582954,0.05153606333870285,61.14200262966875,-86.46162833691605,14.87869644165039,0.0014123294856343116,14.94742202758789,0.005074974062562171,14.72430801391602,0.00470360719103987,128.885345099074,-9.053518275661032,1.17312753200531,151.902796984604,1.2075018670680038,1,6372463926915892105,,,16.4327126,0.0183891132
J0923-1218,5738500791959712768, 2020ApJ...889...49B,140.959663890152,-12.30666758562425,3.5750400000000004,3.691986828771118,0.07916017916497071,-17.48386961462648,12.75210746823027,16.67429161071777,0.001066454410978478,16.57927131652832,0.007111763411579414,16.79763793945312,0.006882692187741009,244.0750563033663,26.06224911351918,1.014064073562622,268.920253260364,5.892898930565991,1,6378339720275954651,,,16.4492073,0.0210388154
J1638+3500,1327577144269234176, 2020ApJ...889...49B,249.6094759540311,35.00334172374081,21.74544,6.898105248889875,0.03207737915713069,-35.10149721963777,8.978984109838038,14.86093044281006,0.0006246000465895613,14.63339805603027,0.008721938048980625,15.12662982940674,0.002388861179467234,56.98349182318725,41.39697905447043,0.9360665678977966,144.365964790223,0.6766702766330184,1,3777748367706170644,13.0521355,0.002276209,13.9258823,0.00167703966
J0500-0930,3183166667278838656, 2020ApJ...894...53K,75.21583497113302,-9.515828626125444,9.4644,13.97485719409517,0.05228981698444078,-48.55051019785475,-121.8712448760365,12.61638450622559,0.00033700754973170125,12.60325622558594,0.002364217333903094,12.62583065032959,0.0014233291923279677,208.9040613849687,-28.85731227953045,1.255950093269348,71.4107287105397,0.2696518926688043,1,6381259976989480596,14.2871237,0.008514438,,


==> anc/WD_+_AFGK_appendix.csv <==
name,source_id,references,ra,dec,teff,porb,parallax,parallax_error,pmra,pmdec,phot_g_mean_mag,phot_g_mean_mag_error,phot_bp_mean_mag,phot_bp_mean_mag_error,phot_rp_mean_mag,phot_rp_mean_mag_error,l,b,ruwe,r_est,r_est_error,galex_coverage,objid,fuv_mag,fuv_magerr,nuv_mag,nuv_magerr
TYC 110-755-1,3240025986963617792,"J.-J. Ren, et al. 2020",76.72350534405378,6.115496561098382,5664.75,,7.326469442264342,0.06540629025863495,-13.51938497903521,-9.511932304388957,10.30006122589111,0.002160435918628426,10.66258239746094,0.007817967658491526,9.808460235595703,0.005591212321704341,194.6713287426942,-19.95207354307069,0.8634639978408813,135.972110489812,1.2292212610180115,1,6381858113463519165,16.8815327,0.0385008566,14.9355631,0.009155127
TYC 1380-957-1,668982117457244800,"J.-J. Ren, et al. 2020",121.9145146264742,18.24398135095693,5773.0,,6.132205760851235,0.04908122683380812,0.4934253015769896,12.32162002223784,10.53068351745605,0.0018417218528651194,10.87243270874023,0.00616977147204921,10.04484939575195,0.00468036895241079,204.239868907532,24.75293134181902,0.8657329082489014,162.32279727785,1.3133358638420134,1,6377917473453248253,18.3054314,0.07899823,15.45304,0.006835192
TYC 1655-707-1,1813628457037321216,"J.-J. Ren, et al. 2020",312.5770628744107,19.49768295851293,5872.69970703125,,5.228458200908978,0.03524188262598799,-19.62399549709488,-8.914129548797577,10.80070400238037,0.0007455047294424405,11.1240930557251,0.002283031496823257,10.33922290802002,0.0015479421653465868,64.85961551070605,-15.28950607268307,1.004542827606201,190.221285695459,1.2933905145230256,1,6376510126486983092,15.9633207,0.02433652,15.0338268,0.00997330248
TYC 278-239-1,3909860363370059392,"J.-J. Ren, et al. 2020",176.3505513582885,7.029920915144936,4975.5,,6.264113237639092,0.07384716246332478,-27.82240989778127,-27.5054389268876,6.823301792144775,0.00026497663240754115,7.317312717437744,0.0015337845922136638,6.227848052978516,0.0019332081977565124,261.9790245049516,64.514039079841,1.197724103927612,158.939456058233,1.9017528732030087,1,6379113720629429208,16.4984722,0.0383224525,14.387845,0.005882034
TYC 3104-932-1,2108688277865923328,"J.-J. Ren, et al. 2020",276.8657167316694,38.9717632713763,5823.25341796875,,6.062548853029745,0.02210596739939577,2.319110383672728,2.803113428128291,10.22698974609375,0.0004983137508868141,10.54137325286865,0.0018244251781613947,9.780279159545898,0.0014178132015896891,66.99274060294816,21.04102563117696,1.009055614471436,164.165775818875,0.6024048571979961,1,6371373243595494302,16.5951176,0.0338962562,15.0235538,0.0101988465
TYC 4564-627-1,1724905874492270336,"J.-J. Ren, et al. 2020",209.2978279458151,81.66974752571397,6021.75,,5.316435088122723,0.02175916676537743,-49.85937185216868,30.43723497398578,10.24828624725342,0.0005440001780617527,10.54767894744873,0.0010583288098804352,9.821391105651855,0.0011057471430087767,120.0599720787925,35.08861742094849,1.090638875961304,187.080373892016,0.770375426890979,1,6371654631599113453,15.3523569,0.0143410433,14.3365746,0.00604618434
TYC 4700-815-1,5187257579357136896,"J.-J. Ren, et al. 2020",43.72062376853213,-2.315917049612576,6203.25,,6.029999274251074,0.04397763076890113,5.743898555835941,-62.90221046520007,8.794689178466797,0.0008768504980048763,9.08143424987793,0.004844435444540608,8.402320861816406,0.004348879748858827,178.2138551812324,-51.42377914189467,1.038210153579712,165.056944047529,1.2158735860410275,1,6377284130059584238,14.9148283,0.0122669889,13.2637587,0.00365345087
TYC 4717-255-1,3250948264892822272,"J.-J. Ren, et al. 2020",55.03908798942147,-1.896777481402571,4764.68505859375,,3.311003494432028,0.05934464595025325,15.40389418654375,-3.449791297575992,6.967544555664062,0.0003255955409446134,7.539026260375977,0.00107061977326695,6.302393436431885,0.0015903015777239745,188.2604953183797,-42.39603014823527,1.292138576507568,299.509929643375,5.459789749275956,1,6377143438742129292,17.36513,0.0503742769,14.8341093,0.01121284
TYC 5523-324-1,3573364278618188544,"J.-J. Ren, et al. 2020",176.9287743051732,-13.35590515113468,5226.0,,8.054408667271964,0.04274454705011666,-43.50886976399255,-62.66082484387982,10.83722114562988,0.0008234686918486475,11.27329730987549,0.001694057430116536,10.27362537384033,0.0013959952024841511,280.0319344313415,46.66297453814136,1.063943386077881,123.71622926168,0.6626256710519982,1,6382209994765371527,17.7225723,0.0653994158,16.7382488,0.0257959664
TYC 8873-148-1,4672702561514172544,"J.-J. Ren, et al. 2020",56.35246740675149,-65.0808129342424,5754.14990234375,,4.840046831410467,0.02263312837064004,10.86612172092545,14.15566011863415,10.95388031005859,0.0017482115072701056,11.27651786804199,0.003875898654307142,10.49819946289062,0.0029384210628010075,279.4575040835457,-43.28050703640372,1.020855188369751,205.386022600063,0.9663640658220061,1,6385130320197320993,16.5505943,0.0237170737,15.3323936,0.01007711
TYC 4962-1205-1,3635396697431775104,The White Dwarf Binary Pathways Survey IV,201.1073057600333,-4.616538307140477,5392.0,30.715200000000003,12.96330285734983,0.05431992173323023,-6.840474883584283,-7.234262420449413,8.809039115905762,0.00201507116726178,9.22440242767334,0.006949212390460614,8.261991500854492,0.004493317231859705,318.2667774373659,57.26966694231717,1.050105810165405,76.9711714771477,0.32558855134489306,1,6378832307929743399,18.7056351,0.06863528,14.5112,0.00632043
TYC 6760-497-1 ,6211996983310161664,2015MNRAS.452.1754P,225.5936746201371,-29.68771393062181,6136.357421875,11.96856,3.507038958110485,0.05531279757574862,-13.3756355601016,-4.496977329907951,11.08943462371826,0.0020985603774926784,11.38827323913574,0.004363017098391568,10.65517330169678,0.003410484393360404,334.1864960167924,25.1216863044386,0.9862871766090393,282.92637105905,4.5318935726650125,1,6383335867828667109,17.8252964,0.06121827,15.4754791,0.0138448887
V471 Tau,43789772861265792,2010ASPC..435..183V,57.60460152834864,17.24641245659404,4993.8798828125,,20.95688223826358,0.04404614721161361,127.4577764731789,-22.47741190761897,9.2003812789917,0.0014073655272871775,9.678035736083984,0.0046840850442102224,8.590624809265137,0.0034034972211409447,172.4830606312742,-27.93686783270959,1.0274258852005,47.6514781848939,0.10097457411940525,1,6376967484669429991,12.2183943,0.00374100148,13.7465744,0.004777273
GPX-TF16E-48,531486745299867904,2020MNRAS.493.5208K,22.43143344186953,67.25839183203833,4157.0,,5.136975123619428,0.01944117069798346,20.83363232894608,12.31811875177274,14.06421566009521,0.004037131210671462,14.91539764404297,0.013907207637268814,13.15224742889404,0.011316281713215835,126.6298104099597,4.66194611117916,0.9523929357528687,193.579425300692,0.7367381429249917,1,6373378759244907707,,-999.0,20.4997768,0.247588113
EL CVn,1549628911977705856,2003A&A...404..301R,200.9876946228062,43.59865232457985,8172.33349609375,19.095096,3.752944213936543,0.03574388204862908,19.45686937300408,-18.76421978455593,9.414568901062012,0.0007500478026786362,9.497102737426758,0.0021349549353892935,9.291389465332031,0.0023800988529578972,103.2869293831413,72.26801070492093,0.9986581802368164,264.446500670882,2.542254472386958,1,6374715681634517706,13.4765015,0.007919949,12.7174444,0.003492888


==> anc/WD_+_M_appendix.csv <==
name,source_id,references,ra,dec,type,teffwd,logg,porb,sp,parallax,parallax_error,pmra,pmdec,phot_g_mean_mag,phot_g_mean_mag_error,phot_bp_mean_mag,phot_bp_mean_mag_error,phot_rp_mean_mag,phot_rp_mean_mag_error,l,b,ruwe,r_est,r_est_error,galex_coverage,objid,fuv_mag,fuv_magerr,nuv_mag,nuv_magerr
SDSS J011009.09+132616.1,2584756467429594880,2013MNRAS.429..256P,17.53809991606224,13.43775048801838,DA+M,25167,7.54,7.984495,4,3.600593712387981,0.09920616773928724,46.44324067449904,-30.95230253715389,16.73215484619141,0.00284455835665227,16.62645721435547,0.01629586391007476,16.69924926757812,0.00961144556165037,129.9028028217815,-49.1805324430299,0.998812735080719,275.763125947209,7.813406344333998,1,6380204458712760565,15.7282515,0.02926,16.0920238,0.01654
SDSS J013851.54-001621.6,2509786614982022016,2012MNRAS.426.1950P,24.71564156689206,-0.2725921347921145,WD+M,,,1.746529272,5,20.08564839416233,0.3340254094780792,332.8042868951672,35.35074067707071,16.39191246032715,0.007820861073752712,18.3470458984375,0.03171117614500452,15.02665233612061,0.015175159185759525,147.861322226024,-60.82807649138896,1.17720103263855,49.7404959092691,0.8467337573296021,1,2914077586039512549,,,23.1203079,
SDSS J015225.38-005808.5,2506120327818999936,2011A&A...536A..43N,28.10600359218765,-0.9690076954656962,DA+M,8773,8.19,2.1519468,6,8.895812336623846,0.2019549127410507,54.31727775743404,12.51057672664252,17.30611991882324,0.0022932477779801985,17.86623382568359,0.017267795926720418,16.42966079711914,0.008361252814071397,154.6866090442102,-60.02597964929267,1.105886697769165,112.143199542085,2.618411940021005,1,6380380370909532099,22.8143349,,19.1574078,0.05807
SDSS J022503.02+005456.2,2501315732588500224,2011A&A...536A..43N,36.26261804573178,0.9153686115438896,WD+M,,,21.86,4.4,4.313824928810947,0.2987755428543213,-6.108882812896939,-55.58715142415478,19.01158714294434,0.004352259836875478,20.53978157043457,0.0944354482744551,17.81362915039062,0.015068547699007161,165.4829675347988,-54.03564519507409,1.038051962852478,231.716939662467,17.683130227127975,1,6454610580594499553,,,24.4159851,
SDSS J023804.39-000545.7,2498742463062264192,2011A&A...536A..43N,39.51830925872901,-0.09603141583125888,DA+M,20566,7.72,5.0801,3,4.01687056349077,0.2129252700667297,-2.152508916767605,-0.02961233620197221,18.20993995666504,0.0024439315364950614,19.0322437286377,0.045218878786540705,17.18048477172852,0.018417364602425202,170.7892350546551,-52.76308102033689,1.101957201957703,248.043891864397,14.177811988798993,1,6380908156889860585,,,20.1698322,
SDSS J030308.35+005444.1,155649614856576,2013MNRAS.429..256P,45.78481022875351,0.9119092943019285,PREP,,,3.226505,4.5,8.137268052214841,0.1621371147555813,-7.992085124595153,-68.1558462486062,17.37767601013184,0.002518006951999363,18.39026260375977,0.023258624976011267,16.26533889770508,0.008002959557289809,176.7941349591207,-47.70469339845858,1.003397941589355,122.534120057916,2.502496907093004,1,3785383376449440094,22.3212166,,20.3780842,0.10935
SDSS J030607.18-003114.4,3266296412128039424,2011MNRAS.413.1121R,46.53001028591367,-0.5205643557842643,DA+M,19193,7.9,,4,6.908807898368342,0.06537992935391715,11.16703015193993,21.96256133342189,15.63704299926758,0.0014350600513710963,16.21035385131836,0.010635865557173977,14.77321624755859,0.0037136419230014654,179.1139448458731,-48.14152721351577,1.205149054527283,144.15792205698,1.3818447324659928,1,6377284140797003741,16.0199413,0.03028,16.2180939,0.01996
SDSS J032038.72-063822.9,5169658173472195072,2011A&A...536A..43N,50.16126180517285,-6.639820761485012,DA+M,11173,8.3,3.3751,5,3.597671718205472,0.3588428074851537,-22.46155364750787,-28.49830941188862,18.8481273651123,0.003575621181201338,19.31866264343262,0.03778960221867334,18.05466461181641,0.027342875204791797,189.7818724270487,-49.10590838962303,1.071998953819275,278.997876630318,32.42859296808001,1,6377284223475122982,21.8023968,0.18695,20.04251,0.09587
SDSS J074730.57+430403.6,925792948115904256,2011MNRAS.413.1121R,116.8773392480655,43.06761984956042,DA+M,16336,8.41,,4,3.523962013953872,0.1631287323572272,-9.029670504902597,-12.2848064834945,17.88762664794922,0.001838474435082918,18.69561386108398,0.025633247543537786,16.91195487976074,0.008991147195917228,176.2979201387081,27.96050292973844,1.062563180923462,282.262210540373,13.729427051916957,1,6373836069111071369,19.4106922,0.07855,19.3049755,0.05225
SDSS J075919.41+321948.4,881086019353249280,2007AJ....134..741S,119.8309934753052,32.32999752490714,DA+M,14065,7.42,,4,10.96156108670008,0.06316168089668672,13.56300839587721,-32.42243662880806,15.58788585662842,0.0008044527368717451,15.90947341918945,0.0037288608579113766,14.96954154968262,0.003965492041948178,188.7152813392479,27.60482603364321,1.274253726005554,90.9925380782378,0.5299073669990975,1,6374047213998311688,17.1593075,0.0499,16.60735,0.02455
SDSS J082022.02+431411.0,916277400827964544,2011MNRAS.413.1121R,125.0918552507561,43.23622130796735,DA+M,20568,7.79,,5,7.964247979968775,0.06864055094789145,11.59902195778561,-47.47506543922843,15.80790901184082,0.0010627535631134882,15.91050624847412,0.006788721039569916,15.41268157958984,0.002671891010179316,177.2672827667536,33.89544351123805,1.120103120803833,125.121092163622,1.0919843828960012,1,6373871268515546063,15.2613316,0.01361,15.5234747,0.01069
SDSS J084307.27+122610.1,602243853298434176,2010A&A...513L...7S,130.7802929306272,12.4360903889527,DA+M,10073,8.55,,6,4.119641227210243,0.2895564558726351,-10.52457958349734,-15.81995552658825,18.56122398376465,0.0017806017050641856,19.18301391601562,0.028200630661963266,17.56626319885254,0.008268359556749053,214.0503624591165,30.34170763518429,1.126877188682556,242.724320199987,18.836814000650975,1,6377811947178428611,,,20.3667564,0.18978
SDSS J084841.17+232051.7,689473234627550080,2010A&A...513L...7S,132.1714832594751,23.34764873470304,WD+M,,,,3,3.551177828246275,0.1267819270954519,-23.17947103473608,-14.53736622888797,17.08207321166992,0.001557309353269807,18.39489364624023,0.02208061934359792,15.90205383300781,0.005017864538145152,202.4748753011495,35.50265887857267,1.042115092277527,279.763079876001,10.36436245015102,1,3719447863152877185,,,21.7299271,0.35781
SDSS J085253.22+272620.9,692776579874699008,2010A&A...513L...7S,133.221769454308,27.43903181731064,DA+M,14065,8.32,,3,5.670485560976832,0.1049335084179711,-5.113784134955741,-29.85796718901766,16.24779891967773,0.0006602011345515037,17.26082420349121,0.0063491089965482805,15.18526744842529,0.0021579914951502565,197.9063879686957,37.54394313712901,1.205404162406921,175.545574804634,3.3189924045320254,1,3718920097573640603,19.4971466,0.1359,18.6019516,0.07005
SDSS J091809.57+175216.2,632169192552095360,2011MNRAS.413.1121R,139.5399690336751,17.87111643289702,DA+M,12250,7.52,,7,3.720871648035244,0.303487742809654,14.45034862740139,-16.95643610910139,18.54798126220703,0.0023390706633569427,18.64466285705566,0.021720067941496706,18.24846839904785,0.020320117651643727,211.890390208077,40.2343325488693,1.030797839164734,268.946577620324,24.533907868993026,1,6377741526896740408,19.3219223,0.09882,19.1044769,0.06358
SDSS J092452.39+002449.0,3840862774616739328,2011A&A...536A..43N,141.2184099266059,0.4135736621211432,DA+M,19193,7.81,57.7,4,3.645520145272332,0.1586819141077494,12.29037420004773,-8.198614842342234,17.92851257324219,0.001899049633297031,18.13862991333008,0.01562989532978119,17.45395469665527,0.014719042192276485,232.3588339067983,33.75143107616168,0.9853178262710571,272.826480595045,12.440246205121014,1,6378374847741823724,17.7361069,0.03206,17.9109917,0.04271
SDSS J100609.18+004417.0,3834915417437497088,2011A&A...536A..43N,151.5380180381896,0.7381384366997483,DA+M,7819,8.42,6.7313,9,12.43738847153336,0.1486775068809487,-48.39750978463491,14.1123953680544,17.50857353210449,0.0017096423390389236,17.85513114929199,0.016119634652003827,16.83687973022461,0.0171021608353548,239.555509448642,42.3932077563631,0.9365625381469727,80.236206098079,0.9759735174238102,1,6382702599594836366,,,19.65411,0.04118
SDSS J104012.99+252559.9,724616061496025984,2010A&A...513L...7S,160.0539812633059,25.43330038292428,DA+M,10073,8.11,,7,5.01000780270514,0.1928284511351344,-49.10352289268169,-5.588629722320207,17.94744682312012,0.0022815561954111197,18.23924827575684,0.009428296190004844,17.42402839660645,0.011146965998604517,208.7125701714529,60.61921334963738,0.9341652393341064,198.873644884576,7.991979652896987,1,6387874658270578670,21.6091232,0.30113,19.1688728,0.06345
SDSS J105133.35+663401.0,1059664849644881152,2007AJ....134..741S,162.8890299785873,66.56686010153737,DA+M,19416,7.64,,5,4.521434548088504,0.07307845808312524,5.664751986631146,-20.59776289747666,17.12503242492676,0.0016049050696278733,17.23061370849609,0.009102448642605511,16.73511123657227,0.007463926918803008,139.6958691416222,46.46713148118846,1.062153935432434,219.839182618784,3.6161815344649995,1,3152205416338826689,16.5995121,0.02978,16.8746243,0.01937
SDSS J105421.97+512254.2,836369328128006144,2010A&A...513L...7S,163.5914628787523,51.38169312239175,DA+M,23863,8.15,,2.5,4.420902553768815,0.06812534984536708,-16.82792161952058,-9.53054130227471,15.80611801147461,0.0006090475321371149,16.57593536376953,0.004786850907134331,14.86326217651367,0.0019953299943682723,157.2441881057291,57.22762077950575,1.081164598464966,224.796160893532,3.5220948332549824,1,6374152801474315062,16.5602722,0.04017,16.8502235,0.02972
SDSS J111715.70+110737.7,3963435334447992576,2011MNRAS.413.1121R,169.3154102347971,11.12711445629719,DA+M,15071,7.84,,7,3.78185710390315,0.2540507874326648,-7.919977299039677,-9.638051365023761,18.31296348571777,0.0037770288686632485,18.44883346557617,0.03198506179368355,18.10154342651367,0.01849759147893531,244.2430568773701,62.69288182882391,1.15361762046814,263.973285033162,19.467206929088945,1,6379078542699791111,18.51567,0.09317,18.4757,0.06287
SDSS J112909.50+663704.3,1057463111970047488,2011MNRAS.413.1121R,172.2893927101922,66.61785535161196,DA+M,15964,7.67,,4,3.529485174626365,0.1028682371532513,-17.61644514583486,-4.389468085567779,17.38734817504883,0.0016410957188331737,17.71061706542969,0.01114370049521228,16.74234580993652,0.00811506936657803,135.0853595203629,48.52293321986852,0.9912307262420654,281.313631386192,8.44527809093097,0,,,,,
SDSS J113655.17+040952.6,3800979880104156032,2010A&A...513L...7S,174.2295521322164,4.164389160171069,DA+M,11699,7.99,,6,7.648637514543041,0.1110683002915002,-84.56917441398599,-60.21736431432358,16.9002799987793,0.0013792520096914164,17.13900756835938,0.011017735213863082,16.35691070556641,0.008236638828179654,261.9164989132099,60.95519969991992,0.867127537727356,130.29420051273,1.9275759526830143,1,2947995320934473947,,,17.740118,
SDSS J114312.57+000926.5,3795834474923972096,2011A&A...536A..43N,175.8022986635307,0.1573497108627487,DA+M,16719,7.813,9.273,4,3.594524141132352,0.1812546191623778,-21.05414284588492,-12.09459844408844,17.84090805053711,0.0019424024362473006,18.17539024353027,0.013683569328058864,17.17953491210938,0.008182144320865807,268.8467358400683,58.43958800040324,1.031855940818787,276.911524782739,15.001813258606035,1,6379113768946765676,18.0074711,0.07948,,
SDSS J115156.94-000725.4,3795157381919461504,2007MNRAS.382.1377R,177.9875359632556,-0.123865348495222,DA+M,10428,7.995,3.399,6,4.709772650534359,0.1952356399291735,57.80483781956649,-28.23454889234114,17.93976402282715,0.0011139928786694162,18.16503524780273,0.012820699857737115,17.40615272521973,0.006288220311122117,272.8247447542129,59.22546318000003,1.071365237236023,211.570775889415,9.188050744842002,1,3196361803310301225,21.4391747,0.39215,19.0825977,0.0524
SDSS J115236.99+002141.8,3795245828182343296,2007AJ....134..741S,178.1540625861877,0.3616602604926119,DA+M,10367,7.97,,-1,6.707402710900417,0.1060035488606558,-10.61415861362067,5.794148081777496,17.22041893005371,0.0007869023676296055,17.3482551574707,0.006052030452968003,16.91536521911621,0.00807006199489187,272.6903314864764,59.73419368489195,1.021257400512695,148.508204826752,2.393072748446002,1,6379113791496390012,19.9426517,0.1809,18.32598,0.0581
SDSS J121010.13+334722.9,4028597414327329664,2013MNRAS.429..256P,182.5409509931089,33.78882624651834,WD+M,,,2.987754336,5,21.69338134193562,0.0792227404822244,-335.7967185369681,-280.6728473838238,15.52436256408691,0.0018086563499629946,16.74411964416504,0.009001764000353636,14.35790634155273,0.008505960809434802,173.5694890348871,78.8986854209757,1.305505752563477,46.0366205231954,0.16977692973519964,1,6374856424489487854,,,20.8910732,0.16372
SDSS J121258.25-012310.2,3697668912861183872,2007AJ....134..741S,183.2426456655228,-1.386091451176403,DA+M,17304,7.52,8.060894,4,4.802372235875518,0.113974227069535,-16.89300471525695,17.16649953914954,16.66296005249023,0.0019394920288325873,16.8403205871582,0.005883340197165864,16.21035003662109,0.004177102522574002,283.4071266473463,60.0193600494808,1.16216516494751,207.160441278123,5.0473930531490225,1,6382597007825962660,16.82217,0.03454,16.8697681,0.02304
SDSS J121928.05+161158.7,3945572123083449984,2007AJ....134..741S,184.8665674307671,16.19925084671939,DA+M,7131,8.61,,6,13.45833849631263,0.09783168321110244,-96.19609162382271,-118.8723880962947,16.91766357421875,0.0010869098491565663,17.78284454345703,0.012137532940442657,15.88147258758545,0.004942376929272275,267.1604907264853,76.79529820713255,1.096058368682861,74.1507716574683,0.5458898518511006,1,6378902662713183087,,,20.335041,0.18709
SDSS J122339.61-005631.1,3695073893620867584,2010A&A...513L...7S,185.9145620485789,-0.941878796272426,DA+M,11908,7.64,2.161872,5.5,4.016054213794168,0.1563866136293761,-109.7520653209053,29.03051884778716,17.83741569519043,0.001972025711997521,17.97005271911621,0.01184267887917013,17.46056365966797,0.010924442139997891,288.423773920239,61.14492781323149,1.076642274856567,247.765193896196,10.065084899704033,1,6382597041111961016,18.8198452,0.07526,18.5005589,0.04255
SDSS J122630.86+303852.5,4012093916593061120,2013MNRAS.429..256P,186.6284744762171,30.64796666838733,DA+M,30071,7.41,,3,3.416950083551676,0.0731115202875636,-32.68226879110051,1.754199135306942,16.06707763671875,0.0032837284856833283,16.01810455322266,0.007687796304133532,15.90456199645996,0.015945377320995616,178.6266900519,83.50941099343788,1.142064452171326,290.365024135478,6.34448194418502,1,6457636436596228097,14.8407383,0.01773,15.1950588,0.01033
SDSS J123139.80-031000.3,3681534232558058368,2011A&A...536A..43N,187.9158078344868,-3.166972784220792,DA+M,20331,7.35,5.8493,4,3.793495901983496,0.1613799950284882,-8.713681772871489,-45.06631179482218,17.66472053527832,0.0022957272860812577,18.57135963439941,0.018705547232514053,16.59346771240234,0.007263002759594445,293.220177126043,59.33138751953787,1.058367609977722,262.299111144813,11.685273661500958,1,2414705792984811487,23.225811,0.36412,20.1147346,0.07258
SDSS J124525.34+343346.9,1515333976075216640,2010A&A...513L...7S,191.3556692339301,34.56298643753008,WD+M,,,,4,3.395054621287014,0.1703497540858322,19.05635116478561,-11.28065646132511,17.8870906829834,0.001681210174893622,19.13802909851074,0.028605113159089913,16.72134971618652,0.005916533693363661,132.4045121388596,82.45431425888957,1.022056102752686,292.975841204534,15.774401558034015,1,3057137242952703791,,,22.0126877,0.42849
SDSS J124935.08+375132.8,1520611490154087936,2010A&A...513L...7S,192.3962337872917,37.8591349252053,DA+M,8875,8.46,,4,4.022578726814403,0.1976332692738258,3.464093758558732,-0.5505145345034943,18.01144599914551,0.0017659877354684358,19.08673858642578,0.024038296671535318,16.85757064819336,0.009089662789444302,124.8952936314008,79.26205019168309,1.055213093757629,247.638249205242,13.065322133199004,0,,,,,
SDSS J134208.94+044852.7,3714154470515963520,2011MNRAS.413.1121R,205.5372498438595,4.814689992423487,DA+M,14065,7.53,,4,4.244285737329189,0.1494342767749944,-13.13225998631487,13.15252101051508,17.86007881164551,0.0019038905206111146,18.25131034851074,0.02167489138129433,17.14953804016113,0.006277812682889826,333.6130889845497,64.6217876093015,0.9840707778930664,234.472480022243,8.58077846942001,1,6378691561851457820,19.1811314,0.08428,18.9097576,0.05259
SDSS J143443.24+533521.2,1606753179605063936,2011A&A...536A..43N,218.6794275422391,53.5893197753905,DA+M,21785,7.74,104.5622,4,6.828504345233612,0.04721738987681009,-132.538012591533,23.50862302061584,16.00105285644531,0.0008486176512614926,16.00461769104004,0.005521205280000335,15.7857666015625,0.0034268007892820805,94.25252104764726,57.40492705326956,1.210999250411987,145.837147558149,1.0187503921919756,1,3212300323864455421,,,15.562561,
SDSS J143547.87+373338.5,1486587588165368576,2013MNRAS.429..256P,218.9493794473664,37.56061727690071,DA+M,12392,7.59,3.015144,5,5.459253789365209,0.07300781964072656,-17.28298648284699,-30.78194147670236,17.03917503356934,0.0011043393532873835,17.22892570495605,0.00853604239854648,16.61000061035156,0.005779936827808758,64.9396148981928,65.72494480452528,1.007681846618652,182.260289757786,2.47630880000699,0,,,,,
SDSS J143809.13+330905.0,1287480463466590848,2011MNRAS.413.1121R,219.5379362072857,33.15130510977729,DA+M,21785,7.82,,4,4.01994362830391,0.07707138345209114,-30.86921248740891,-28.44019922825255,17.1153678894043,0.0007645340550843614,17.26993751525879,0.005250470459135215,16.6263599395752,0.005302012574868143,54.10121907117099,66.22761201835604,1.009113907814026,247.115640102597,4.833767096098001,1,6379254455970302889,16.4517727,0.03127,16.83799,0.01525
SDSS J144921.19+352430.9,1293077557469962112,2011MNRAS.413.1121R,222.338409447372,35.40852437515777,DA+M,12976,7.83,,6,4.477817708016548,0.1371141908701827,26.62063584579228,-23.57414158327465,18.21100234985352,0.0017155412224918885,18.36485862731934,0.012829858854978284,17.77970123291016,0.01345027362761925,58.52754736796753,63.5940661535113,1.004060626029968,222.209509062291,7.036832696106984,1,3062590820628567181,19.3228683,0.06402,18.840271,0.02986
SDSS J145331.70+405844.2,1489086739439384576,2011MNRAS.413.1121R,223.3820767076166,40.97888208831587,DA+M,17505,7.77,,6,5.302650419082656,0.07499625963179171,-3.303725413788245,-17.04750101785536,17.16667366027832,0.0010422843646426317,17.14003753662109,0.007654808319220523,17.09362030029297,0.007770544553158262,69.7565134995046,61.3802030761041,1.020477414131165,187.618856851692,2.6976125572830085,1,6374786064337342307,16.7437134,0.03667,17.05097,0.02493
SDSS J151921.72+353625.8,1291066348840336128,2011A&A...536A..43N,229.8404191780823,35.60725621349251,DA+M,19416,7.9,32.81,6,5.805423941995917,0.06888679540848472,-27.84184792881346,20.44466821403365,16.80024337768555,0.0010351580939619521,16.80416488647461,0.0077453766893336795,16.5936450958252,0.004469235709730401,57.34838108028329,57.51270769090424,1.070318102836609,171.436843096992,2.064128524197997,1,6374926824374277348,16.1597385,0.02523,16.4709663,0.01772
SDSS J152359.22+460448.9,1395677046202567296,2011A&A...536A..43N,230.996584186828,46.08027808995497,DA+M,8378,8.28,9.9317,7,9.209698150277342,0.09194862521570353,-38.43345681773869,8.49977165437916,17.45244407653809,0.0014392849934943888,17.87757110595703,0.012840807631801362,16.64822959899902,0.007945123220018844,75.41548231739928,54.48963968463529,1.135805368423462,108.259466973465,1.0966187113740062,1,6374961988343169481,,,19.3940945,0.07675
SDSS J152425.21+504009.7,1595543929141360000,2011A&A...536A..43N,231.1051479495442,50.66925843889078,DA+M,20098,8.14,14.151167,4,4.429402965892301,0.07072284441845474,12.60488690854514,-33.30131745602257,16.92131614685059,0.0013471835701520311,17.3057975769043,0.00979047878185655,16.19599151611328,0.004346346400995899,82.55862152078784,52.72183666006282,1.089770555496216,224.381719530288,3.645113571362998,0,,,,,
SDSS J152933.25+002031.2,4417363143698091136,2011MNRAS.413.1121R,232.3884523727384,0.3419926836660996,DA+M,13986,7.54,3.962,5,3.348017288961766,0.1754179802023544,-29.00742969945541,-2.621137588197604,18.04208755493164,0.0024354021836876317,18.31365013122559,0.017170122020798952,17.5325984954834,0.014825913859331907,4.375275577642855,43.56363798854087,1.012864232063293,297.496648363676,16.812124671761012,1,6382772968341113831,18.6807327,0.07323,18.7947235,0.05147
SDSS J154843.79+372749.7,1376105769292093184,2012MNRAS.419..806R,237.1824465745938,37.46386100790733,DA+M,8977,8.37,,7,6.280926399714916,0.128597097167966,-17.08413827889006,8.989855467472527,18.15826988220215,0.0016882243827737397,18.54544639587402,0.018475353443973656,17.40830421447754,0.009881873093661349,59.9187245197737,51.51181744865354,0.9881469011306763,158.593569790651,3.3268301196359857,1,6374926806118565655,,,19.8145962,0.11722
SDSS J160821.47+085149.9,4451708691493927808,2011A&A...536A..43N,242.0894997573806,8.86387395208396,DA+M,9844,8.6,9.936,6,5.590341229657464,0.1790152240585126,-0.2350687408354484,0.9834514279355072,18.3553638458252,0.0015936028837966552,18.71672439575195,0.013234322614907616,17.67060852050781,0.009405646089189512,21.07692989148405,40.12849006407644,1.061246275901794,178.287376164929,5.9248995833400215,1,3717160878969198706,22.51578,,19.7637863,0.08809
SDSS J161113.13+464044.2,1386934206479083904,2011A&A...536A..43N,242.8048155548413,46.67906684861721,DA+M,10307,8.04,1.97678,5,5.74500217901014,0.1008744155371117,9.900351537555274,26.40349391516764,17.5506591796875,0.001796964766691814,17.75371551513672,0.01076826941516493,17.00475120544434,0.015747310568220665,73.28303938916059,46.44180583604322,1.273367881774902,173.278348454567,3.10585122352299,0,,,,,
SDSS J161145.88+010327.8,4411458392598114432,2011A&A...536A..43N,242.9412574272203,1.057608587677835,DA+M,10189,7.81,7.2922,6,4.06766614778612,0.1636608037899895,13.23094739694969,-29.94762475154159,18.2116584777832,0.0017858086366057458,18.66588401794434,0.014498695624362633,17.42587280273438,0.010950954110514293,13.12868328719244,35.40967269239348,0.9254396557807922,244.80683752228,10.303276873941002,1,6382808177409262965,21.736536,0.36868,19.8104019,0.09296
SDSS J161931.74+005730.9,4408582856156349696,2010A&A...513L...7S,244.882084393142,0.9585420680691363,DA+M,9081,7.87,,8,4.981586438544054,0.239271977565207,-44.33240633450988,-11.38068054311158,18.46609306335449,0.0015747590005989087,18.69178199768066,0.023304965985804272,17.94391250610352,0.015535244233608095,14.30433281612123,33.72491406397768,1.005720615386963,200.424471535113,10.361877629985997,1,6382913643550347787,,,19.9022961,0.12138
SDSS J200537.68+775415.9,2291355809647561600,2010A&A...513L...7S,301.4072517283741,77.9045280936243,DA+M,,,,5,3.486435270192323,0.2290886410623313,11.56743192218465,32.99773510201945,18.79720497131348,0.003917541725517049,19.77585983276367,0.0711147996948209,17.62520980834961,0.011737174521302048,110.492931998184,22.73934782877491,1.168677568435669,286.312704723701,20.635924889688965,0,,,,,
SDSS J211205.31+101427.9,1744641455375760256,2011A&A...536A..43N,318.022122984361,10.24097854696706,DA+M,19868,8.73,2.2152,6,4.592265544269335,0.2524375783174477,-3.659925825540828,-33.3871732676886,18.14859199523926,0.003016803742032007,18.45297813415527,0.012266786211311189,17.50338935852051,0.013606204414726769,60.31146194107743,-25.04370169037142,0.9772592186927795,217.507228291803,12.973102691846009,0,,,,,
SDSS J212051.92-005827.3,2686185285515993984,2011A&A...536A..43N,320.2165596516431,-0.974309997924388,DA+M,16336,8.04,10.7754,4,4.364204851124154,0.1462704907784084,49.3238356861492,-14.72724226385447,17.37178611755371,0.0018379711750975852,17.7879467010498,0.019975580943346186,16.67147064208984,0.005619730650933884,51.1453653403322,-33.20957120633015,0.9682236909866333,228.05530893188,7.932335165015985,1,2937510377852773385,17.883152,0.04878,17.7956638,0.03247
SDSS J221616.59+010205.6,2679389410302604544,2011A&A...536A..43N,334.0692035066019,1.034778060039635,DA+M,12536,7.62,5.0487,5,3.773892387194399,0.2660683012957374,17.84838354354996,-32.4893457068352,17.81154632568359,0.003074106017382074,17.9833927154541,0.013493544021319817,17.44659614562988,0.019854607293737992,63.59928655707112,-43.26300173972469,1.042586207389832,264.947621924552,20.64125867586,1,6449790321618322941,,0.04015,18.38484,0.0269
SDSS J224038.37-093541.4,2608898409880983808,2011A&A...536A..43N,340.1601357615338,-9.594985715960316,DA+M,13300,7.615,6.2541,5,4.841782042839232,0.1229535615519388,54.55347037065321,-34.24257593064276,17.28718757629395,0.0014683170969793543,17.57940101623535,0.014617752210415495,16.70462989807129,0.010705763237368372,56.28628228115523,-54.53473052090069,0.9337855577468872,205.517565591877,5.368481625760012,1,6376474918492570169,18.3037319,0.05151,18.1050911,0.02637
SDSS J234312.95+154106.4,2771402315752426240,2010A&A...513L...7S,355.8038830610489,15.68510015942704,DA+M,26801,7.92,,4,4.865382217844951,0.1488661429897421,-22.36588515908571,-5.442698985904998,17.25296592712402,0.0010292649127517956,18.35150909423828,0.011347477855372308,16.11980628967285,0.003660414469942644,99.7780804898388,-44.09801580525708,1.070257544517517,204.60133362556,6.476660858191025,1,2472302610294520064,23.14627,0.32279,,0.04312
SDSS J234638.76+434041.7,1925542316791165952,2010MNRAS.402..620R,356.6613470852209,43.6780985227896,WD+M,,,,3,4.213264349842181,0.1168880900702428,-39.33542673309852,-51.29865100600516,17.6347827911377,0.0011976797636280231,18.89260864257812,0.015046272425912187,16.50629043579102,0.0041889717398405565,110.7087872861859,-17.65051803727742,0.9802502989768982,236.01035396682,6.746766571088017,1,6372217596582824215,,,21.4752312,
SDSS J130733.49+215636.7,3943463122342099456,2013MNRAS.429..256P,196.8895727061941,21.94344550425669,DC+M,,,5.1917311728,4,9.42807679566463,0.0843999492538457,4.045067546674622,-38.0396249299135,16.76144981384277,0.001345878103531494,18.05620956420898,0.009999616577912202,15.58795356750488,0.004013965051277077,339.0543736928407,83.65120332946509,1.066010594367981,105.75582579686,0.9595694242760118,1,6378621173777826458,,,21.0481186,0.22417
SDSS J135931.90+054420.6,3672474909579800320,2012MNRAS.419..806R,209.8829477131104,5.73892066194815,DA+M,15782,7.6,,4,7.405528164858461,0.08653520116558948,12.04135132220769,-45.84022356609557,15.80859565734863,0.0014758320693986017,16.08809471130371,0.006252852752597448,15.24205017089844,0.004772090989301029,343.1219017554232,63.16678693217108,1.31283164024353,134.540078178499,1.5966894340010072,1,2933112331341662312,16.2082748,0.01471,16.265089,0.00829
SDSS J145238.12+204511.8,1238124314206289536,2012MNRAS.419..806R,223.1584626722416,20.75316293069686,DC+M,,,,4,7.795222127644052,0.2157670629938558,-118.0627129544034,-46.90060580580366,17.9073657989502,0.005276222617566894,19.04776763916016,0.033009120837443215,16.74139213562012,0.02918589198728973,26.54696946995596,61.65875132042111,1.057250499725342,127.982948939353,3.662943441991004,1,6378515605631272682,20.9719543,0.44129,20.5017643,0.20478
SDSS J153924.25+013537.3,4423688874610759808,2012MNRAS.419..806R,234.8509629715709,1.593576866199092,DA+M,8673,8.02,,6,4.778317629290187,0.367491824716559,-24.73452844258205,-25.74702241376621,19.07109260559082,0.0029404715209032572,19.61170387268066,0.03892662912949149,18.27053833007812,0.014342641602209473,7.778874196159309,42.36905385006219,1.03363049030304,210.249342603589,18.13050428344198,1,2950141567631891037,,,21.2666473,0.27324
SDSS J162552.91+640024.9,1629033335337458048,2010A&A...513L...7S,246.4703366904105,64.00694043118742,DA+M,8773,8.3,5.237716,6,5.408409011113358,0.159714174561764,-19.24264993519196,10.53484599975287,18.58440589904785,0.0018488496529709831,19.09973907470703,0.018139591091319653,17.74153900146484,0.007929975818575699,95.55861923812714,39.88600228289501,0.9678031206130981,184.166548292373,5.624260117030019,1,6370951028980846219,,,20.57434,0.15555
SDSS J000531.09-054343.2,2444337223266568064,2011A&A...536A..43N,1.379795167030676,-5.728705950864676,DA+M,13279,7.98,,4,7.304640265897887,0.1034261336234238,87.00613495227562,-13.30949468200295,16.17558670043945,0.0008225504159899927,16.73224449157715,0.0050545265584929005,15.32853221893311,0.0025328254403345894,93.83258545470082,-65.97159788603528,1.192821383476257,136.403150878477,1.9664710536470125,1,6376686064453551948,17.3158474,0.04129,17.1832829,0.01401
SDSS J030138.24+050218.9,3787061643780608,2011A&A...536A..43N,45.40945507941819,5.038655679037769,DA+M,11109,8.43,12.93874,4,4.938213822406348,0.2070432570785194,36.93674616005315,19.29280224472233,17.7149772644043,0.002492141284737508,18.34444046020508,0.0224894653055627,16.79405975341797,0.0203114697992079,172.2291790752973,-45.01111276105168,1.155263543128967,201.811800659458,8.868226039570004,1,6377249002595811783,21.2884769,0.21924,19.4775333,0.06794
SDSS J073003.86+405450.0,900613070984335232,2010A&A...513L...7S,112.5162200956665,40.91395322411449,WD+M,,,,3,7.236838790234319,0.097263280862539,18.51520722309062,16.45060691241646,16.88308715820312,0.0018692556552707676,18.14534187316895,0.020462448939722298,15.74665832519531,0.005670978964450934,177.7553891536097,24.29617614864496,1.007129311561584,137.672413249093,1.882504789793984,1,6373836104542455267,,,21.4900532,0.21096
SDSS J073455.91+410537.4,924450105117580928,2016MNRAS.458.3808R,113.7329712183385,41.09371246832785,DA+M,19416,7.96,,3,3.975528945391586,0.0958971037468064,-5.937300185534867,-4.267001903198182,16.7844409942627,0.0011898114880547583,17.33421325683594,0.00860971798892976,15.94763278961182,0.004353531853922358,177.8317918802888,25.22926227414468,1.055093050003052,249.925675524502,6.183123963409031,1,6373836103470812236,17.1734238,0.03554,17.4053326,0.01987
SDSS J085336.03+072033.5,584688088576825088,2011A&A...536A..43N,133.4002315337656,7.342514262791591,DC+M,,,3.6091,3,3.879935909040849,0.2204737587174281,20.43580052771467,-31.21994830515487,18.05158233642578,0.002491072757972791,18.94414710998535,0.027966929892681004,16.98836708068848,0.007971867986528085,220.6697599058105,30.45190345501139,1.070525884628296,256.962923040702,15.827756877793036,1,2926427300642693693,,0.22256,20.8229427,0.13496
SDSS J102857.78+093129.8,3876099549601111040,2013MNRAS.429..256P,157.2406777215238,9.524905145953454,DA+M,15782,8.34,5.640618288,2.5,5.702697802465297,0.0577761583191705,-24.82413320299479,-23.43576657141795,15.24051761627197,0.00313406222390064,16.16469573974609,0.010162264611894525,14.22686576843262,0.009555154150358416,233.7417085313413,52.0884636810482,1.020333170890808,174.495606140993,1.7903656516550086,0,,,,,
SDSS J105526.23+472923.0,831399531274288512,2010A&A...513L...7S,163.8591660571213,47.48971455638856,DA+M,26801,8.26,,3,3.609535342844249,0.20715620711514,-35.2499544039865,-2.227902109647435,16.66360473632812,0.0016112202280535043,17.89854049682617,0.018618709054091097,15.52774238586426,0.004059107348906646,163.211318639939,59.5546408929847,1.175724387168884,275.934127262824,17.14825082451199,1,,,,,
SDSS J110517.60+385125.7,764867636000984576,2011A&A...536A..43N,166.323565857438,38.85694156174176,DA+M,10548,8.17,8.274,3,4.571506283238386,0.1422004052776279,58.58731881170014,-61.96233818065109,17.74831962585449,0.0015318332126613469,18.38631439208984,0.020841980374941078,16.87093162536621,0.008395519847500232,178.255513712434,64.97343759872767,1.002817511558533,217.657543625763,7.004276186515,1,,,,,
SDSS J112308.40-115559.3,3565412778028357888,2010A&A...513L...7S,170.7849001558147,-11.93321148038678,DA+M,10073,9.12,,5,6.316714443078789,0.09578533750456808,-27.52682642540054,-23.6044676141028,16.88405418395996,0.001251561653941454,17.86515426635742,0.013078480331588609,15.8019962310791,0.0041675642934871976,271.3223437323248,45.45013367121275,1.115975141525269,157.64616951691,2.4350863171070216,1,6382174763146547927,,,19.1875572,0.0569
SDSS J130012.49+190857.4,3941505918629413248,2011A&A...536A..43N,195.051855152952,19.14931798981117,DA+M,8673,8.81,7.391,4,4.037808416969671,0.1794905784839958,-56.3482401695831,19.94296759545504,18.2047290802002,0.0015380736908584105,19.1158618927002,0.021115517720291417,17.17698287963867,0.006705652207462643,317.5563920786898,81.77094141158979,0.9933103919029236,246.600893051585,11.51137136448699,1,6378621178072796702,,,20.7584076,0.18058
SDSS J131632.04-003758.0,3686708461263474816,2011A&A...536A..43N,199.1336395464115,-0.6329436521944444,DC+M,,,9.66,3,5.5578511047906,0.1589937976151722,24.48577126479919,-35.16749960601886,17.68964195251465,0.0019131530952652832,18.92431259155273,0.03198156923685627,16.50659942626953,0.006773133729241175,316.2105273360997,61.5900856537658,0.9815108180046082,179.235953759758,5.298322464067013,1,6378832267125458505,,,22.2596359,0.44088
SDSS J134841.61+183410.5,1245093255125979904,2013MNRAS.429..256P,207.1731338996347,18.56962042732981,DA+M,15071,7.96,5.962,4,6.07891553938381,0.1348607754759718,-75.47930578415516,4.038978943783841,16.81078910827637,0.0023136945880451085,17.28974533081055,0.007833357033392427,16.02179718017578,0.004894290091991653,2.914281661233801,74.29633661884345,1.254521608352661,163.8570232799,3.7308561193659955,1,6378550838321744775,17.5713024,0.06929,17.6092644,0.04314
SDSS J143642.01+574146.3,1611031615570789760,2011A&A...536A..43N,219.1748385776373,57.69618165558722,WD+M,,,20.73784,3,3.950270135408219,0.1248584116217085,-27.88065715279255,-2.499320628563592,18.06841850280762,0.0013752903638056652,19.29425811767578,0.02545305597102364,16.90837478637695,0.004232181447190984,98.99997194849341,54.26603373670342,1.071719646453857,251.652758598146,8.225415913480987,1,,,,,
SDSS J162354.45+630640.4,1628922185879538304,2011MNRAS.413.1121R,245.9770085433503,63.11125762372146,DA+M,9731,8.64,53.5624,4,4.440157799749792,0.1107618602331657,10.69589914202087,15.155661385789,18.00725555419922,0.0015571955499956854,18.97149658203125,0.016157290231846998,16.94753265380859,0.004534144600870056,94.56625386461795,40.41052039108557,1.072823524475098,223.965374737382,5.740229224283979,1,6370951028980842563,,,20.5416718,0.18779
SDSS J184412.58+412029.4,2098661762613244160,2011A&A...536A..43N,281.0521259725082,41.34151733887915,DA+M,7554,7.49,5.4166,6,15.4502948089082,0.03417380077076054,-85.46010693009498,2.366235374976207,16.04548263549805,0.0006790022843265282,16.65528678894043,0.004451169847061132,15.15493869781494,0.0028782032969965985,70.49286223920598,18.80039896509161,1.123921155929565,64.603033171688,0.14401164072090467,0,,,,,
SDSS J224307.59+312239.1,1888922223031933568,2011A&A...536A..43N,340.7816613354175,31.37749842699727,DC+M,,,2.8703,5,5.995883018779955,0.1681088980198797,3.354889500222558,-14.59962018355841,17.89973068237305,0.002447360635220791,19.25529479980469,0.02965094755150982,16.63879013061523,0.009183906867578018,93.1808103537892,-23.97936569685058,1.051232695579529,166.196958537883,4.813833340938999,1,6372358358767240689,,,22.9551888,0.48376
SDSS J013532.97+144555.9,2588874825669925504,2013MNRAS.429.3492S,23.8868110215782,14.76487853146393,DA+BD,8032,8.06,1.698,-1,12.82576608323586,0.08896153133496314,-131.5601963315273,-150.7640764023564,16.92185974121094,0.001068863413400765,17.04413795471191,0.004863815535541096,16.63790512084961,0.008776671487712993,138.596125274417,-46.76092050923381,0.9955732226371765,77.7987903133277,0.5462545849883043,0,,,,,
SDSS J102627.48+384502.4,755705822218381184,2007A&A...464..647V,156.6146536479607,38.7505586441091,PREP,,,,7,10.1475742874112,0.1013150384111433,17.63562088768515,-41.52607478623946,16.33559036254883,0.005525169561893429,17.37027549743652,0.022444325749122748,15.25449371337891,0.020827836313596172,182.5550934718558,57.69235579952449,1.030816912651062,98.2816339988427,0.9958546842238007,1,3152416522571364593,20.91519,0.02566,19.4863224,0.00787
WD 0023+388,379359102453525376,2019MNRAS.484.5362A,6.638750726880107,39.15065251434104,DA,10980,,15.39816,5.5,15.83419956648674,0.06597873365537887,142.5049072536432,-130.0016082470746,15.80017566680908,0.0007045318605325766,15.98397350311279,0.005125200119596483,15.36044692993164,0.002805964792151825,117.6757909745267,-23.46701416576691,1.120436072349548,63.0410260245901,0.26527410858929557,1,6372252802431845311,18.6975,,16.7168236,
WD 0354+463,245807579721338752,2019MNRAS.484.5362A,59.57053691626728,46.47776214853923,DA,8230,,3.964872,7,23.00673453200836,0.04322467108773,-134.8411193440008,13.09304059287658,15.42296600341797,0.0005173007247956879,15.60180377960205,0.004049650887926809,14.99857616424561,0.0019377975767162277,153.1495580728113,-5.14057996061856,1.049527764320374,43.4111127265378,0.08222215647549547,1,6372886173742796406,21.6052151,,17.1116638,
WD 0752-146,5725503293214289280,2019MNRAS.484.5362A,118.7870202587637,-14.76548612917604,DA,19440,,25.25784,6,25.46954564955096,0.03239783343746574,-64.91221845484307,-309.9607076520423,13.57117748260498,0.000289202515995106,13.52425479888916,0.0032313988462107394,13.53236103057861,0.0012520500858764607,233.4409224487573,6.889393075759593,0.9711199402809143,39.2180467889888,0.05026684999540265,1,6381682189453498767,,,13.7748556,
WD 1333+487,1552488776081383040,2019MNRAS.484.5362A,204.00672367797,48.4793289170123,DB,14676,,42.14016,6.5,27.09141582685836,0.03671818145338794,-134.0974771235307,-42.9796435956082,14.08725261688232,0.0004133175362452022,13.95550441741943,0.005364017493854399,14.14010143280029,0.002484574274783658,103.8169893146976,66.96068224391327,1.031667828559875,36.8727202327802,0.05036411568889321,0,,,,,
WD 1436-216,6278962983814509184,2019MNRAS.484.5362A,219.8027479516688,-21.83727518729998,DA,23690,,48.42576,2.5,5.669588011340982,0.1285711727874679,7.618460782596511,-19.35069578020271,15.50049304962158,0.001666193051329783,15.99834156036377,0.006879446304491932,14.70609569549561,0.0032359757523115155,333.6315893509311,34.53027762249735,1.323076844215393,175.646745447649,4.089497975448978,1,6383124789513423806,15.4453421,,15.8483267,
WD 1504+546,1600249121650105472,2019MNRAS.484.5362A,226.5225344168684,54.47185057508635,DA,23120,,22.33728,3,5.263751945801909,0.04104863614986261,-13.29808629726328,6.215900917957404,15.9699182510376,0.0009294000606122848,16.33574867248535,0.004959737967414708,15.2481803894043,0.0029778023235964538,90.33653558697264,53.27778163606165,1.241509199142456,188.955619135729,1.4880793762889937,1,6374997175938582804,15.5778513,,15.9591284,
WD 2257+162,2828888597582293760,2019MNRAS.484.5362A,344.9450585561287,16.48791372916388,DA,25450,,7.735199999999999,4.5,4.982864006667939,0.09850194117309846,-37.9716425980724,-29.46057175326933,15.99173641204834,0.0013986603441298795,15.87187957763672,0.006524178717448588,16.0663013458252,0.003809444940021074,87.84155191649943,-38.658948626877,1.162745237350464,199.646587265068,4.034976970239001,1,6376123052223105726,14.886941,,15.2760792,
WD 0137-349,5012047927570807552,2010A&A...520A..86Z,24.92833467161714,-34.71120437006017,DA+BD,,,,,9.778598107198487,0.04902568248347015,-42.02211937661631,-48.99589307397257,15.36838722229004,0.0005654076964362491,15.25985050201416,0.003778073064305507,15.48554039001465,0.002155155351026223,252.1454268585196,-77.18319499328912,1.00062620639801,101.966216573586,0.5161127500700076,1,6385235877608557823,15.0319357,,15.1358776,
GD 448     ,1112171030998592256,1998MNRAS.300.1225M,109.292432563999,74.01090182158592,DA,19000,,2.472,6,9.983359753663724,0.04271507865111376,106.1233593221901,-83.05324188427278,15.02359390258789,0.000983061399237088,14.92511463165283,0.004180357281096285,15.09592437744141,0.004997129105036111,140.9506938809528,27.76268854723542,1.050801277160645,99.8798034106847,0.43114839417630435,1,6373449105442605742,14.3714085,,14.6263542,
LTT 560         ,5034416735723964800,2007A&A...474..205T,14.87101498446165,-26.51931640352094,DA,7500,,3.552,5.5,22.32949791419564,0.03937187093618091,134.0815864014625,-250.4077610983115,15.32113075256348,0.000643283983989398,16.01619529724121,0.002787639148722299,14.38040065765381,0.00277854865885198,194.6496414162878,-88.10447085880375,1.063621163368225,44.7259863342653,0.0794897757544959,1,6380626737747722985,,,18.14357,
CC Cet          ,15207693216816512,2000MNRAS.312...70B,47.72933558384172,9.823449969335629,DA,26200,,6.815999999999999,4,8.23807235942898,0.07578241768233003,47.69619929218081,-81.11694505671188,15.17438697814941,0.0022985820908103414,15.18278980255127,0.009700762837508833,14.93816566467285,0.012041831654669322,170.1965856335325,-39.91799564958941,1.380901217460632,120.97861797028,1.1277520925540045,1,6377073091472787613,14.0291481,,14.5109272,
EC 12477-1738 ,3522398478696160512,2009A&A...504..491T,192.5916681546812,-17.91298102033578,DA,17718,,8.687999999999999,3,7.444021231195697,0.07099648897924855,-67.04288025398483,-11.00308560586526,15.78487586975098,0.0011298163811153223,16.16882133483887,0.007568372387409285,15.06058216094971,0.003574736513464311,302.571799226759,44.95801993056262,1.259754180908203,133.836233520264,1.2934920487950023,1,6382526632639333156,15.6916628,,15.9357748,
V* DE CVn          ,1550299304833675392,2007IAUS..240..105V,201.7207198237271,45.5455449270149,DA,8000,,8.736,3,32.73381407808014,0.03032250060188852,-202.4643459392024,-175.8272977108925,11.97516345977783,0.0010815588358277601,13.14889717102051,0.003013704180088272,10.89601612091064,0.002327787886256847,104.287614713176,70.27802943168517,1.209237575531006,30.5224590135549,0.028487153447898095,1,6374575033266735387,20.6113453,,16.8582058,
V* EG UMa     ,1548104507825815296,2000MNRAS.312...70B,183.9331014912338,52.51645661465493,DA,13100,,16.032,3.5,34.83367384548251,0.03148376298155469,-90.47261425325321,-132.01338477088,12.58148670196533,0.0005826396221128876,13.40563869476318,0.0031276920342838033,11.61026668548584,0.00203416775293418,135.2582513433814,63.74888612931056,1.381692171096802,28.6840181684358,0.026121730666002207,1,6374539770509396822,,,14.3230467,
WD 2237+819,2062408081119518592,1999ApJ...523..386V,303.2891803456249,40.04018926128908,DA,49000,,16.944,4,9.239568110549733,0.03388812443227614,25.74827081382911,28.46164832685332,13.89743328094482,0.001332466441256754,13.79536437988281,0.005578365139607077,13.80854797363281,0.004660354561538834,76.99732971855254,3.182036183965873,1.087406992912292,107.894303109715,0.398906140492997,0,,,,,
RE J1016-052,3779037205721914240,1999ApJ...523..386V,154.1187525238863,-5.34317093806873,DA,55000,,18.936,5,8.823480897898847,0.05792613569948586,-99.98859152183275,-12.47306899535539,14.06330680847168,0.001757856029088314,13.90164947509766,0.017453465733316714,14.13279628753662,0.006871903269006285,247.9755775076123,40.4436689356978,1.072246670722961,112.971049108721,0.749704803469001,1,6381998890680321510,12.7916222,,12.91396,
IN CMa          ,5604890028746727552,1996AJ....112..284V,110.1994448959578,-31.784055495113,DA,52400,,30.24,2,5.510413136862249,0.0302357512452514,-36.38588901615307,8.587370570672235,14.58265113830566,0.0021029989412331197,14.58831405639648,0.008695202306549205,14.29717254638672,0.007969362360053184,244.5136938934762,-8.251846415126227,1.237601280212402,180.534698841859,0.998279877690976,0,,,,,
Feige 24  ,2503828498910129664,1991ApJ...372L..37V,38.7819976639341,3.732480688367868,DA,57000,,101.568,2,12.66874073701924,0.05377016815884116,82.53888046562166,7.259762960331059,12.2186975479126,0.000834610396999703,12.17541980743408,0.00956739315504568,12.03806781768799,0.003014944057638509,165.9701456972086,-50.26967697992293,1.239126086235046,78.7566638170662,0.337436721216406,1,6377248955349074662,,,12.1810122,
SDSS J214952.27-071756.9,2667019698331625856,2011A&A...536A..43N,327.4678981820484,-7.299097327648884,DA+M,,,15.4536,2,6.406889236713507,0.07607671795205012,19.00424096407163,7.81286272353208,15.5850887298584,0.000963294694041603,16.49692535400391,0.003670738520318696,14.57692813873291,0.005382784415660636,49.08660312510608,-42.67730350599306,1.062818288803101,155.417121124421,1.873497113001008,1,6380063784575173411,17.7040043,,17.59702,
SDSS J154057.27+370543.4,1376209093321219456,2015MNRAS.449.2194P,235.2385427761231,37.09531149529061,DA+M,,,6.274439999999999,4,4.884441677521755,0.04810449353620702,-20.89201699810454,-18.09806021692872,16.31084632873535,0.00217593498398685,17.46329879760742,0.01115733892840341,15.19764423370361,0.0060870359787369675,59.43750463871439,53.07436120125193,1.024250030517578,203.555376396288,2.027926485959995,0,,,,,
BPM 71214   ,5165151485764431360,2003AJ....125.1444K,53.18170270558936,-8.927988658406084,DA+M,,,4.839024,,17.65346516784841,0.04049525205154995,133.0133737158486,-97.115263489618,12.70801162719727,0.0032104906560647658,13.72903347015381,0.01122908400147203,11.67040538787842,0.008370215845715017,195.1255254012302,-47.82407588844461,1.270788192749023,56.553744907865,0.13078585795939546,1,6377319332685284064,14.5189095,,14.76239,
"
WD 2237+819",2287248210301342336,2011A&A...531A.113T,339.3149748361388,82.17434955531694,DA+M,,,2.968344,,12.64583695618456,0.04391548128571272,4.445888557677591,19.4071008430147,15.40741539001465,0.0018745434539931,16.17963981628418,0.004725102094253351,14.43923473358154,0.006558475979286994,118.3236173307172,20.53251674580213,1.284443974494934,78.8982537063539,0.2763727596982051,1,6372499070487890476,17.4522533,,16.9633446,
WD 1333+005 ,3662988495054111232,2013A&A...549A..95Z,204.0656126305431,0.291771232882074,DA+M,,,2.927016,,10.63469690004009,0.1205086362231757,-280.8651314734465,-140.0790684572853,16.70586776733398,0.002381045601852859,17.3350944519043,0.01257905683182003,15.82921504974365,0.010218207801817692,326.6299872770473,61.08412652945648,1.08058774471283,93.7981754421288,1.0803995112378004,1,6378832246724363115,,,19.2095528,
SDSS J141126.20+200911.1,1246281350455075840,2018MNRAS.481.5216C,212.8590480390092,20.15313652488966,DA+BD,,,2.028792,,5.654997475497174,0.1456043851375297,-45.67569629156471,15.95148641659994,17.91877365112305,0.0018653971960265303,17.88250732421875,0.014918716873018356,17.87538528442383,0.014263789769514408,16.3470569677253,70.42682629131532,1.067500591278076,176.127367705712,4.671232167821984,0,,,,,
WD 2147-140  ,6840346923439592064,https://www.sternwarte.uni-erlangen.de/docs/theses/2004-07_Karl.pdf,327.5155146311999,-13.86263132534224,DA+M,,,35.9328,,6.833240502969048,0.05729577032729696,19.66078823868417,15.22151388414385,15.20053768157959,0.0008071448531146233,15.69342041015625,0.00620941108563169,14.41164684295654,0.0029501744021108987,41.00155157257541,-45.77110418397286,1.110122203826904,145.743175174834,1.2364386894720099,1,6380028545442254188,14.9792767,,15.3712664,
WD 2009+62   ,2243943635605220736,2005MNRAS.359..648M,302.6782692170208,62.42494109083246,DA+M,,,17.789424,,8.769969885300123,0.03488233669837223,-42.66319414895392,-152.4116437133951,15.14833068847656,0.0008132288335920232,15.04848384857178,0.003848055953638266,15.09292316436768,0.002330264102135444,96.08714276929622,15.33751020357927,1.000249743461609,113.652991130925,0.455750242096002,1,6372569472515967649,,,14.31692,
WD 2154+408,1959593642149299968,2002PASP..114..756H,329.0758120568047,41.04577797220852,DA+M,,,6.425280000000001,,7.157826243001575,0.03027724596798343,-38.22569904691864,-31.50843888160871,14.88782691955566,0.002449582354550307,15.12949657440186,0.00958377401865152,14.29444122314453,0.007314187996945748,90.85674196930471,-10.67058627314682,1.233066082000732,139.148007353069,0.5931133944870055,0,,,,,
KIC 11548140,2132027576829358208,2015MNRAS.449.2194P,285.18505861579,49.56528504749271,DA+M,,,33.08772,,5.634546375722051,0.04145015055198652,-6.803526615259713,-14.49006879761045,15.34974956512451,0.002666002801449286,16.60120010375977,0.013929184794835335,14.2270565032959,0.006773755795640176,79.70336061904754,18.88363918520896,1.18865168094635,176.584666082275,1.311757538893005,0,,,,,
WD 2123-447,6576232101460909056,2007ASPC..372..471M,321.6743170120407,-44.56107335235049,DA+M,,,20.3976,,10.62899728529738,0.03830711819997532,7.402910356457379,-71.29676955986483,15.1785945892334,0.0005257982708048045,15.56723976135254,0.00479703200726523,14.47965240478516,0.0015285564683718187,355.768520005206,-45.84181043317817,1.262871623039246,93.8285590329692,0.34099552254370735,1,6383617400787437133,15.5867662,,15.7011776,
WD 0416+701   ,499960104796222976,2000MNRAS.319..305M,65.3676953254916,70.23820365474863,,,,,,18.13287245896591,0.03868708980243053,120.1756601332111,-118.3702844744985,14.78156185150146,0.00036947639453322693,14.76879119873047,0.002013483634314386,14.79340839385986,0.001426643193194072,138.9997050809762,14.23966570668029,1.058158159255981,55.0608834933105,0.11841790161250287,1,6372674998790784733,15.8258734,,15.3415413,
V* HK Cet,5135466183642594304,2005AJ....130.2237F,26.84124842152752,-21.94771247324387,DA+BD,,,9.984,,21.69092363232089,0.04636906961372266,67.31789624110262,-24.36769963174942,15.23043918609619,0.0016085159654463791,15.22536659240723,0.008719983562757588,15.17602348327637,0.008050305177549984,193.7950762121534,-76.27801135166732,0.9581636786460876,46.0410704984134,0.09923985016990144,1,6380661882393466060,16.4043522,,15.6507645,
WD 1319-288   ,6182278665776280320,2007ASPC..372..471M,200.6694361276977,-29.09359752689,DA+M,,,21.0192,,12.91449330474885,0.04562469059422309,175.4720750668564,-141.715892474563,15.35092163085938,0.0010832226551941288,16.12421607971191,0.00852008862690252,14.38942432403564,0.0028718436071585363,311.0978421762723,33.28232793326205,1.291731119155884,77.2607253766786,0.27535093622461204,1,6388191356274083669,18.2130051,,17.0369587,
PTF1 J015256.60+384413.4,343212249668886144,2015MNRAS.449.2194P,28.23582761986874,38.73705282784485,DA+M,,,9.26688,,4.306553560040816,0.0827622697095911,23.26502681834096,-4.675810039332394,16.47432518005371,0.0021722631800788856,17.7308521270752,0.024171170453694487,15.35435485839844,0.007428375328458743,135.876429599263,-22.58376805435105,1.072606682777405,230.778960973945,4.5272925939920015,1,6372956493092750018,,,21.5744324,
MQ Dra ,1597621426298361216,2008ApJ...683..967S,238.3794206518175,55.27067008533583,PREP,,,,,5.369569506637605,0.09262820879652922,-32.22286085530236,-4.285269703020579,17.34798240661621,0.0035401274587418437,18.06260871887207,0.022798472896458755,16.41499137878418,0.00619068774714834,86.43700419200151,46.88682111491764,1.115085005760193,185.321766752775,3.261059886888006,1,3054392861931871952,21.4292641,,20.98582,
HS0922+1333,594162958230409088,2000A&A...358L..45R,141.2330163877147,13.34773303844883,PREP,,,,,6.117843194276321,0.1358681380618965,-4.011852959560043,-22.55960225505645,16.48132133483887,0.005112512990120003,17.6849365234375,0.05417506796660419,15.30235958099365,0.006533293249205623,218.1720099397539,40.00361860580619,1.188374638557434,162.810069684854,3.710713970044992,1,3848468955803947259,,,19.9817333,

